Encryption-Friendly LLM Architecture

Large language models (LLMs) offer personalized responses based on user interactions, but this use case raises serious privacy concerns. Homomorphic encryption (HE) is a cryptographic protocol supporting arithmetic computations in encrypted states and provides a potential solution for privacy-preserving machine learning (PPML). However, the computational intensity of transformers poses challenges for applying HE to LLMs. In this work, we propose a modified HE-friendly transformer architecture with an emphasis on inference following personalized (private) fine-tuning. Utilizing LoRA fine-tuning and Gaussian kernels, we achieve significant computational speedups -- 6.94x for fine-tuning and 2.3x for inference -- while maintaining performance comparable to plaintext models. Our findings provide a viable proof of concept for offering privacy-preserving LLM services in areas where data protection is crucial. Our code is available on GitHub.

==> codes/Relu_InverseSqrt.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import torch\n",
    "import torch.nn as nn\n",
    "import math\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def chebishev(a, b, x, d): \n",
    "    y = (2*x-(a+b))/(b-a)\n",
    "    l = [1, y] # order 0\n",
    "    for i in range(d-1):\n",
    "        l.append(2*y*l[len(l)-1]-l[len(l)-2])\n",
    "    return l                 \n",
    "\n",
    "def evalcheb(coeffs, x, a, b):\n",
    "    d = len(coeffs) - 1\n",
    "    l = chebishev(a, b, x, d)\n",
    "    return sum(coeffs[i]*l[i] for i in range(len(coeffs)))\n",
    "\n",
    "def polyeval(coeffs, x):\n",
    "    return sum(coeffs[i]*(math.pow(x, i)) for i in range(len(coeffs)))\n",
    "\n",
    "def polyeval_torch(coeffs, x):\n",
    "    return sum(coeffs[i]*(x**i) for i in range(len(coeffs)))\n",
    "\n",
    "# ReLU 근사 함수 정의\n",
    "def ReLU_torch_64(x):\n",
    "    f1_coeffs = torch.tensor([1.34595769293910e-33, 2.45589415425004e1, 4.85095667238242e-32, -6.69660449716894e2,\n",
    "                              -2.44541235853840e-30, 6.67299848301339e3, 1.86874811944640e-29, -3.06036656163898e4,\n",
    "                              -5.76227817577242e-29, 7.31884032987787e4, 8.53680673009259e-29, -9.44433217050084e4,\n",
    "                              -6.02701474694667e-29, 6.23254094212546e4, 1.62342843661940e-29, -1.64946744117805e4], dtype=torch.float64)\n",
    "    \n",
    "    f2_coeffs = torch.tensor([1.53261588585630e-47, 9.35625636035439, -3.68972123048249e-46, -5.91638963933626e1,\n",
    "                              1.74254399703303e-45, 1.48860930626448e2, -3.20672110002213e-45, -1.75812874878582e2,\n",
    "                              2.79115738948645e-45, 1.09111299685955e2, -1.22590309306100e-45, -3.66768839978755e1,\n",
    "                              2.62189142557962e-46, 6.31846290311294, -2.16662326421275e-47, -4.37113415082177e-01], dtype=torch.float64)\n",
    "    \n",
    "    g_coeffs = torch.tensor([6.43551938319983e-48, 5.07813569758861, 8.12601038855762e-46, -3.07329918137186e1,\n",
    "                             -1.60198474678427e-44, 1.44109746812809e2, 1.07463154460511e-43, -4.59661688826142e2,\n",
    "                             -3.63448723044512e-43, 1.02152064470459e3, 7.25207125369784e-43, -1.62056256708877e3,\n",
    "                             -9.27306397853655e-43, 1.86467646416570e3, 7.95843097354065e-43, -1.56749300877143e3,\n",
    "                             -4.69190103147527e-43, 9.60970309093422e2, 1.90863349654016e-43, -4.24326161871646e2,\n",
    "                             -5.27439678020696e-44, 1.31278509256003e2, 9.47044937974786e-45, -2.69812576626115e1,\n",
    "                             -9.98181561763750e-46, 3.30651387315565, 4.69390466192199e-47, -1.82742944627533e-1], dtype=torch.float64)\n",
    "    \n",
    "    return 0.5*( x + x*(polyeval_torch(g_coeffs, polyeval_torch(f2_coeffs, polyeval_torch(f1_coeffs, x)))))\n",
    "\n",
    "class Approx_ReLU(nn.Module):\n",
    "    def __init__(self):\n",
    "        super(Approx_ReLU, self).__init__()\n",
    "\n",
    "    def forward(self, x):\n",
    "        # Apply ReLU function: max(0, x)\n",
    "        x = x.to(dtype=torch.float64)\n",
    "        return (ReLU_torch_64(x / 1) * 1).half()\n",
    "\n",
    "# 1/sqrt(x) 근사 함수 정의\n",
    "def Inverse_sqrt_approx(x):\n",
    "    coeffs = torch.tensor([ 3.9359587065628147684037685394287109375, -5.3255082193645648658275604248046875, \n",
    "                            4.4768915243548690341413021087646484375, -3.96794509016399388201534748077392578125, \n",
    "                            3.60465136755010462366044521331787109375, -3.322337739053182303905487060546875, \n",
    "                            3.0916074502383708022534847259521484375, -2.896631363124470226466655731201171875, \n",
    "                            2.72791187408074620179831981658935546875, -2.5793033506706706248223781585693359375, \n",
    "                            2.44660075974752544425427913665771484375, -2.32680037745376466773450374603271484375, \n",
    "                            2.217681929774698801338672637939453125, -2.117557876961654983460903167724609375, \n",
    "                            2.02511555564342415891587734222412109375, -1.939313754808608791790902614593505859375, \n",
    "                            1.859312654458335600793361663818359375, -1.784424995074004982598125934600830078125, \n",
    "                            1.714081198746498557738959789276123046875, -1.64780391713065910153090953826904296875, \n",
    "                            1.58518910566999693401157855987548828125, -1.525891713941746274940669536590576171875, \n",
    "                            1.46961470393944182433187961578369140625, -1.416100508829913451336324214935302734375,\n",
    "                            1.365124309084421838633716106414794921875, -1.316488680937254684977233409881591796875, \n",
    "                            1.27001929425387061201035976409912109375, -1.225561422210375894792377948760986328125, \n",
    "                            1.18297708568934467621147632598876953125, -1.142142698741736239753663539886474609375, \n",
    "                            1.1029471132133039645850658416748046875, -1.065289984026094316504895687103271484375, \n",
    "                            1.0290803940370096825063228607177734375, -0.994235690528512350283563137054443359375, \n",
    "                            0.9606804954719336819835007190704345703125, -0.928345859307228238321840763092041015625, \n",
    "                            0.897168534005686524324119091033935546875, -0.867090345798715134151279926300048828125, \n",
    "                            0.838057651637427625246345996856689453125, -0.81002086631997372023761272430419921875, \n",
    "                            0.7829340495736687444150447845458984375, -0.756754544194336631335318088531494140625, \n",
    "                            0.7314426578695929492823779582977294921875, -0.7069613825196938705630600452423095703125, \n",
    "                            0.6832761459818357252515852451324462890625, -0.66035459167324006557464599609375, \n",
    "                            0.6381663825550276669673621654510498046875, -0.61668302624821080826222896575927734375, \n",
    "                            0.59587771864244132302701473236083984375, -0.5757252037028592894785106182098388671875, \n",
    "                            0.5562016475150812766514718532562255859375, -0.5372845248775774962268769741058349609375, \n",
    "                            0.5189525169762418954633176326751708984375, -0.501185418879686039872467517852783203125, \n",
    "                            0.48396405575249445973895490169525146484375, -0.46727020682146758190356194972991943359375, \n",
    "                            0.45108653626766681554727256298065185546875, -0.43539653029665714711882174015045166015625, \n",
    "                            0.42018443975166519521735608577728271484375, -0.4054352276943973265588283538818359375, \n",
    "                            0.39113452145875271526165306568145751953125, -0.37726856872495773131959140300750732421875, \n",
    "                            0.36382419723258863086812198162078857421875, -0.35078877777186789899133145809173583984375, \n",
    "                            0.33815019015173675143159925937652587890625, -0.32589679186048670089803636074066162109375, \n",
    "                            0.31401738917838883935473859310150146484375, -0.30250121051676615024916827678680419921875, \n",
    "                            0.291337881781146279536187648773193359375, -0.28051740359296672977507114410400390625, \n",
    "                            0.270030130193845252506434917449951171875, -0.25986674990053870715200901031494140625, \n",
    "                            0.2500182669709829497151076793670654296875, -0.24047598477091014501638710498809814453125, \n",
    "                            0.231231490130767269874922931194305419921875, -0.22227663879448300576768815517425537109375, \n",
    "                            0.213603541877319003106094896793365478515625, -0.205204553248449883540160953998565673828125, \n",
    "                            0.19707225776937775663100183010101318359375, -0.18919946031883227988146245479583740234375, \n",
    "                            0.181579175545493853860534727573394775390625, -0.17420461829487976501695811748504638671875, \n",
    "                            0.167069194655823594075627624988555908203125, -0.16016649358562062843702733516693115234375, \n",
    "                            0.1534902790663181804120540618896484375, -0.1470344827584995073266327381134033203125, \n",
    "                            0.140793197111406698240898549556732177734375, -0.134760668902572433580644428730010986328125, \n",
    "                            0.128931293171262950636446475982666015625, -0.123299607521175857982598245143890380859375, \n",
    "                            0.1178602867661311393021605908870697021484375, -0.1126081378944263633457012474536895751953125,\n",
    "                            0.107538095330937721882946789264678955078125, -0.10264521647468427545391023159027099609375, \n",
    "                            9.7924677496848744340240955352783203125e-2, -9.33717693768585377256385982036590576171875e-2, \n",
    "                            8.89818941658404582994990050792694091796875e-2, -8.47505614573265120270662009716033935546875e-2, \n",
    "                            8.06733850557748155551962554454803466796875e-2, -7.6746079827216817648150026798248291015625e-2, \n",
    "                            7.2964458720207403530366718769073486328125e-2, -6.932442994775556144304573535919189453125e-2, \n",
    "                            6.5821994318184806616045534610748291015625e-2, -6.245324270503260777331888675689697265625e-2, \n",
    "                            5.921435364842864146339707076549530029296875e-2, -5.610159107845902326516807079315185546875e-2, \n",
    "                            5.311130215255843722843565046787261962890625e-2, -5.023991520005210986710153520107269287109375e-2,\n",
    "                            4.748393776691273160395212471485137939453125e-2, -4.48399547540248022414743900299072265625e-2, \n",
    "                            4.230462664310152831603772938251495361328125e-2, -3.98746878046267738682217895984649658203125e-2, \n",
    "                            3.7546944882478783256374299526214599609375e-2, -3.531827525063135908567346632480621337890625e-2, \n",
    "                            3.318562553664605729863978922367095947265625e-2, -3.114601020826057720114476978778839111328125e-2,\n",
    "                            2.9196510218554294624482281506061553955078125e-2, -2.733427170636559822014532983303070068359375e-2, \n",
    "                            2.5556504747754615891608409583568572998046875e-2, -2.386048215572600383893586695194244384765625e-2, \n",
    "                            2.224353832474434966570697724819183349609375e-2, -2.0703068117171596895786933600902557373046875e-2, \n",
    "                            1.923652578892642850405536592006683349609375e-2, -1.7841423951580281936912797391414642333984375e-2, \n",
    "                            1.6515332568673102286993525922298431396484375e-2, -1.525587798374772319220937788486480712890625e-2, \n",
    "                            1.40607419782412534914328716695308685302734375e-2, -8.238728574133347137831151485443115234375e-2])\n",
    "    \n",
    "    res = evalcheb(coeffs, x, 0.0, 1.0)\n",
    "    res = 0.5*(res*(3-x*res*res))\n",
    "    res = 0.5*(res*(3-x*res*res))\n",
    "    res = 0.5*(res*(3-x*res*res))\n",
    "    return res\n",
    "\n",
    "approx_relu = Approx_ReLU()\n",
    "torch_relu = nn.ReLU()\n",
    "\n",
    "# x 범위 설정\n",
    "x_min = 0.0005\n",
    "x_max = 1\n",
    "x = torch.linspace(x_min, x_max, 5000, dtype=torch.float32)\n",
    "x_relu = torch.linspace(-1, 1, 4000, dtype=torch.float64)\n",
    "\n",
    "# 1/sqrt(x) 함수 계산\n",
    "y_inverse_sqrt = Inverse_sqrt_approx(x)\n",
    "actual_inverse_sqrt = 1 / torch.sqrt(x)\n",
    "\n",
    "# ReLU 근사 및 실제 ReLU 함수 계산\n",
    "y_relu = approx_relu(x_relu)\n",
    "actual_relu = torch_relu(x_relu)\n",
    "\n",
    "# 그래프 그리기\n",
    "fig, axes = plt.subplots(1, 2, figsize=(20, 6))  # 가로로 2개의 그래프 배치\n",
    "\n",
    "# 첫 번째 그래프: 1/sqrt(x)\n",
    "axes[0].plot(x.numpy(), actual_inverse_sqrt.numpy(), label=r'${1}/{\\sqrt{x}}$', color='blue')\n",
    "axes[0].plot(x.numpy(), y_inverse_sqrt.numpy(), label=r'sqrtInv', linestyle='--', color='red')\n",
    "# axes[0].set_title(r'${1}/{\\sqrt{x}}$ and its approximation')\n",
    "axes[0].set_xlabel(r'$x$', fontsize=22)\n",
    "axes[0].set_ylabel(r'$y$', fontsize=22, rotation=0)\n",
    "axes[0].tick_params(axis='both', which='major', labelsize=12)\n",
    "# axes[0].grid(True)\n",
    "axes[0].legend(loc='upper right', fontsize=14)\n",
    "\n",
    "# 두 번째 그래프: ReLU\n",
    "axes[1].plot(x_relu.numpy(), actual_relu.numpy(), label='ReLU', color='blue')\n",
    "axes[1].plot(x_relu.numpy(), y_relu.detach().numpy(), label='relu (approximated)', linestyle='--', color='red')\n",
    "# axes[1].set_title('ReLU and its approximation')\n",
    "axes[1].set_xlabel(r'$x$', fontsize=22)\n",
    "# axes[1].set_ylabel(r'$y$', fontsize=22, rotation=0)\n",
    "axes[1].tick_params(axis='both', which='major', labelsize=12)\n",
    "# axes[1].grid(True)\n",
    "axes[1].legend(loc='upper left', fontsize=14)\n",
    "\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "adjtoken",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> codes/exp_approx.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "4db692ae",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.ticker import ScalarFormatter\n",
    "\n",
    "# 첫 번째 x 범위 설정\n",
    "x1 = np.linspace(-4096, -2048, 400000, dtype=np.float32)\n",
    "\n",
    "# 두 번째 x 범위 설정\n",
    "x2 = np.linspace(-16, 0, 400000, dtype=np.float32)\n",
    "\n",
    "# 첫 번째 함수 계산\n",
    "y1 = (1 + x1 / 4096) ** 4096\n",
    "exp_y1 = np.exp(x1)\n",
    "diff1 = exp_y1 - y1\n",
    "\n",
    "# 두 번째 함수 계산\n",
    "y2 = (1 + x2 / 4096) ** 4096\n",
    "exp_y2 = np.exp(x2)\n",
    "diff2 = exp_y2 - y2\n",
    "\n",
    "# 첫 번째 그래프의 최소 및 최대 diff 값 계산\n",
    "diff1_min = np.min(diff1)\n",
    "diff1_max = np.max(diff1)\n",
    "\n",
    "# 두 번째 그래프의 최소 및 최대 diff 값 계산\n",
    "diff2_min = np.min(diff2)\n",
    "diff2_max = np.max(diff2)\n",
    "\n",
    "# 만약 diff_min과 diff_max가 동일하거나 거의 동일하다면, 여유를 추가\n",
    "if diff1_min == diff1_max:\n",
    "    diff1_min -= 1e-20\n",
    "    diff1_max += 1e-20\n",
    "\n",
    "if diff2_min == diff2_max:\n",
    "    diff2_min -= 1e-20\n",
    "    diff2_max += 1e-20\n",
    "\n",
    "# 그래프 그리기\n",
    "fig, axes = plt.subplots(1, 2, figsize=(20, 6))\n",
    "\n",
    "# 첫 번째 그래프\n",
    "axes[0].plot(x1, diff1, label=r'$y = \\exp(x) - p_{12}(x)$', color='blue')\n",
    "axes[0].set_title(r'Difference between $exp(x)$ and $p_{12}(x)$ on [-4096,-2048]', fontsize=15)\n",
    "axes[0].set_xlabel('x', fontsize=18)\n",
    "axes[0].set_ylabel('y', fontsize=18)\n",
    "axes[0].tick_params(axis='both', which='major', labelsize=12)\n",
    "axes[0].grid(True)\n",
    "axes[0].legend(loc='upper left', fontsize=14)\n",
    "axes[0].set_ylim([diff1_min, diff1_max])\n",
    "axes[0].set_xticks([-4096, -2048])\n",
    "axes[0].set_xticklabels(['-4096', '-2048'], fontsize=12)\n",
    "\n",
    "# 두 번째 그래프\n",
    "axes[1].plot(x2, diff2, label=r'$y = \\exp(x) - p_{12}(x)$', color='blue')\n",
    "axes[1].set_title(r'Difference between $exp(x)$ and $p_{12}(x)$ on [-16, 0]', fontsize=15)\n",
    "axes[1].set_xlabel('x', fontsize=18)\n",
    "axes[1].set_ylabel('y', fontsize=18)\n",
    "axes[1].tick_params(axis='both', which='major', labelsize=12)\n",
    "axes[1].grid(True)\n",
    "axes[1].legend(loc='upper left', fontsize=14)\n",
    "axes[1].set_ylim([diff2_min, diff2_max])\n",
    "\n",
    "# y축 눈금 형식 설정\n",
    "for ax in axes:\n",
    "    ax.yaxis.set_major_formatter(ScalarFormatter())\n",
    "    ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "    \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "73f450ce",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABm4AAAIxCAYAAABEqUezAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/H5lhTAAAACXBIWXMAAA9hAAAPYQGoP6dpAACZI0lEQVR4nOzdd3RU1d7G8WfSJgmkEAiQQOgl0nsAkaJIlaI0FUR4UewVRLFcwYuigtgQFJUiiiiIXsCKVJHQi7QAAiEhBAgEMoSQSUjm/SMyGlNIP5nJ97PWrJyy95lnwpg129/sfUw2m80mAAAAAAAAAAAAGM7F6AAAAAAAAAAAAADIQOEGAAAAAAAAAACglKBwAwAAAAAAAAAAUEpQuAEAAAAAAAAAACglKNwAAAAAAAAAAACUEhRuAAAAAAAAAAAASgkKNwAAAAAAAAAAAKUEhRsAAAAAAAAAAIBSgsINAAAAAAAAAABAKUHhBgAAAAAAAAAAoJSgcFPMNmzYoH79+ik4OFgmk0nfffddsT7f7Nmz1axZM/n6+srX11cdOnTQjz/+mKlNcnKyHnnkEVWsWFHly5fXoEGDdObMmWLNBQAAAAAAAAAAro/CTTG7fPmymjdvrg8++KBEnq969ep6/fXXtWPHDm3fvl0333yzBgwYoP3799vbPPXUU1qxYoWWLFmi9evX69SpU7rjjjtKJB8AAAAAAAAAAMiZyWaz2YwOUVaYTCZ9++23GjhwoP2Y1WrVCy+8oC+//FIXL15UkyZN9MYbb6hr165F9rwBAQGaNm2axowZo4SEBAUGBmrRokUaPHiwJCkiIkI33HCDwsPD1b59+yJ7XgAAAAAAAAAAkD/MuDHYo48+qvDwcC1evFh//PGHhgwZol69eunIkSOFvnZaWpoWL16sy5cvq0OHDpKkHTt2KDU1Vd27d7e3Cw0NVY0aNRQeHl7o5wQAAAAAAAAAAAXnZnSAsiwqKkrz5s1TVFSUgoODJUnjx4/XTz/9pHnz5um1114r0HX37t2rDh06KDk5WeXLl9e3336rRo0aSZJOnz4tDw8P+fv7Z+pTpUoVnT59ulCvBwAAAAAAAAAAFA4zbgy0d+9epaWlqUGDBipfvrz9sX79eh09elRSxjJmJpMp18dzzz2X6boNGzbU7t27tWXLFj300EO69957deDAASNeIgAAAAAAAAAAyAdm3BgoMTFRrq6u2rFjh1xdXTOdK1++vCSpTp06OnjwYK7XqVixYqZ9Dw8P1atXT5LUunVrbdu2Te+++64++ugjVa1aVSkpKbp48WKmWTdnzpxR1apVi+BVAQAAAAAAAACAgqJwY6CWLVsqLS1NZ8+e1U033ZRtGw8PD4WGhhbqedLT02W1WiVlFHLc3d21evVqDRo0SJJ06NAhRUVF2e+DAwAAAAAAAAAAjOEwS6UlJibq5ZdfVq9evRQQECCTyaT58+dn2/bgwYPq1auXypcvr4CAAN1zzz2Ki4vL83MtX75crVq1kqenp2rUqKGXX35ZV69eLXDu3bt3a/fu3ZKk48ePa/fu3YqKilKDBg00fPhwjRw5UsuWLdPx48e1detWTZ06Vd9//32Bnm/ixInasGGDIiMjtXfvXk2cOFHr1q3T8OHDJUl+fn4aM2aMnn76aa1du1Y7duzQ6NGj1aFDB7Vv375AzwkAAAAAAAAAAIqGw8y4OXfunF555RXVqFFDzZs317p167Jtd/LkSXXu3Fl+fn567bXXlJiYqOnTp2vv3r3aunWrPDw8cn2eH3/8UQMHDlTXrl31/vvva+/evZoyZYrOnj2r2bNn5zv39u3b1a1bN/v+008/LUm69957NX/+fM2bN09TpkzRuHHjFBMTo0qVKql9+/a67bbb8v1cknT27FmNHDlSsbGx8vPzU7NmzfTzzz/r1ltvtbd5++235eLiokGDBslqtapnz56aNWtWgZ4PAAAAAAAAAAAUHZPNZrMZHSIvrFarLly4oKpVq2r79u1q27at5s2bp1GjRmVq9/DDD2v+/PmKiIhQjRo1JEm//vqrbr31Vn300UcaO3Zsrs/TuHFjubu7a/v27XJzy6hrvfjii3rttdd04MCBQi9bBgAAAAAAAAAAkBOHWSrNbDaratWq1233zTff6LbbbrMXbSSpe/fuatCggb7++utc+x44cEAHDhzQ2LFj7UUbKaMYZLPZtHTp0oK/AAAAAAAAAAAAgOtwmMJNXsTExOjs2bNq06ZNlnPt2rXTrl27cu1/7fy/+wcHB6t69erX7Q8AAAAAAAAAAFAYDnOPm7yIjY2VJAUFBWU5FxQUpPj4eFmtVpnN5gL1P3XqVI7PbbVaZbVa7fvp6emKj49XxYoVZTKZ8vU6AAAAAEdjs9l06dIlBQcHy8XFqb4fhmKSnp6uU6dOycfHhzETAAAAyoS8jpucqnBz5coVScq2MOPp6Wlvk1Ph5nr9LRZLjs89depUTZ48Od+ZAQAAAGcSHR2t6tWrGx0DDuDUqVMKCQkxOgYAAABQ4q43bnKqwo2Xl5ckZZr5ck1ycnKmNgXpn1vfiRMn6umnn7bvJyQkqEaNGoqOjpavr2/eXgAAAADgoCwWi0JCQuTj42N0FDiIa+8VxkwAAAAoK/I6bnKqws21Jc6uLXn2T7GxsQoICMhxts2/+//7m1+xsbFq165djn3NZnO21/b19WUQAgAAgDKDJa+QV9feK4yZAAAAUNZcb9zkVItPV6tWTYGBgdq+fXuWc1u3blWLFi1y7X/t/L/7nzp1SidPnrxufwAAAAAAAAAAgMJwqsKNJA0aNEgrV65UdHS0/djq1at1+PBhDRkyxH4sNTVVERERmWbnNG7cWKGhoZozZ47S0tLsx2fPni2TyaTBgweXzIsAAAAAAAAAAABlkkMtlTZz5kxdvHhRp06dkiStWLFCJ0+elCQ99thj8vPz0/PPP68lS5aoW7dueuKJJ5SYmKhp06apadOmGj16tP1aMTExuuGGG3Tvvfdq/vz59uPTpk1T//791aNHD915553at2+fZs6cqfvuu0833HBDib5eAAAAAAAAAABQtphsNpvN6BB5VatWLZ04cSLbc8ePH1etWrUkSfv379fTTz+tjRs3ysPDQ3379tVbb72lKlWq2NtHRkaqdu3aWQo3kvTdd99p8uTJOnjwoAIDAzVq1Cj95z//kbu7e56zWiwW+fn5KSEhgfWaAQAA4PT4/Iv84j0DAACAsiavn4EdqnDjSBiEAAAAoCzh8y/yi/cMAAAAypq8fgZ2qKXSnF1qamqme+sAjsrV1TVfM9QAAACAvGLcBGfAmAkAAOSGwk0pYLFYdO7cOVmtVqOjAEXGbDarUqVKfHsSAAAARYJxE5wNYyYAAJATCjcGs1gsiomJUfny5VWpUiW5u7vLZDIZHQsoMJvNptTUVCUkJCgmJkaSGIgAAACgUBg3wZkwZgIAANdD4cZg586dU/ny5VW9enUGHnAaXl5e8vHx0cmTJ3Xu3DkGIQAAACgUxk1wNoyZAABAblyMDlCWpaamymq1ys/Pj8EHnI7JZJKfn5+sVqtSU1ONjgMAAAAHxbgJzooxEwAAyAmFGwNdu6EmNySEs7r23ubmsQAAACgoxk1wZoyZAABAdijclAJ8awzOivc2AAAAigqfLeGMeF8DAIDsULgBAAAAgDImMTFRL7/8snr16qWAgACZTCbNnz8/z/0vXryosWPHKjAwUOXKlVO3bt20c+fO4gsMAAAAlCEUbgAAAACgjDl37pxeeeUVHTx4UM2bN89X3/T0dPXt21eLFi3So48+qjfffFNnz55V165ddeTIkWJKDAAAAJQdbkYHAAAAAACUrKCgIMXGxqpq1aravn272rZtm+e+S5cu1aZNm7RkyRINHjxYkjR06FA1aNBAL7/8shYtWlRcsQEAAIAygRk3QBkxadIkmUwmrVu3rsDXiIyMlMlk0qhRo4osFwAAAEqe2WxW1apVC9R36dKlqlKliu644w77scDAQA0dOlT/+9//ZLVaiyomUKIYMwEAgNKCwg3gJNatWyeTyaRJkyYZHQUAAABObNeuXWrVqpVcXDIPJ9u1a6ekpCQdPnzYoGRA7hgzAQBQtu3aJb3ztk2F+I5GiaFwA5QRjz76qA4ePKh27doZHQUAAAAOLDY2VkFBQVmOXzt26tSpbPtZrVZZLJZMD6A0YcwEAIBzi3r7G515+nWteX2r0VGui3vcAGVEpUqVVKlSJaNjAAAAwMFduXJFZrM5y3FPT0/7+exMnTpVkydPLtZsQGEwZgIAwLnV3PyVBmiJDhy5TdIKo+Pkihk3KBU2bNigfv36qVKlSjKbzapfv75efPFFJSUlSZL+/PNP+fj4qHr16jp//nymvtmd++e6wvv371ffvn3l7++v8uXLq0ePHtqxY0e2OU6cOKExY8aoWrVq8vDwUPXq1TVmzBhFRUVladu1a1eZTCalpqZq0qRJqlWrlsxmsxo0aKBZs2Zle32bzaa5c+fqxhtvlK+vr7y9vdWmTRvNnTs3S9t/rq+8aNEitWjRQl5eXgoKCtITTzyRaUA8adIkdevWTZI0efJkmUwm+yMyMjLL9f5p7ty5GjBggGrVqiVPT08FBASoZ8+eWrt2bbavAQAAAGWbl5dXtvexSU5Otp/PzsSJE5WQkGB/REdHF2tOZ8OYiTETAAAoHPPFM5Ika3Btg5NcHzNuSimbTfrr83ep5u0tmUyFu8bs2bP1yCOPyN/fX/369VPlypW1fft2vfrqq1q7dq3Wrl2revXq6f3339fo0aN133336dtvv5Ukpaam6q677lJSUpKWL1+uihUrZrr2sWPHdOONN6pVq1Z66KGHdOLECS1ZskSdO3fWmjVrFBYWZm97+PBhderUSXFxcerXr58aN26sffv2ae7cuVqxYoU2btyoBg0aZMl/1113aevWrerdu7dcXV319ddf65FHHpG7u7vuv/9+ezubzabhw4fryy+/VP369XX33XfLw8NDq1at0pgxY3TgwAFNnz49y/Vnzpypn376SQMGDNDNN9+sn376Se+9957OnTunL774QlLGgCgyMlILFixQly5d1LVrV3t/f3//XH//jzzyiJo3b67u3bsrMDBQMTEx+u6779S9e3ctW7ZMAwYMuO6/IQAAAMqOoKAgxcbGZjl+7VhwcHC2/cxmc7YzdQrDEcZNjJkYMwEAgNIhIa2cJCm9Tj2Dk+SBDcUiISHBJsmWkJCQY5srV67YDhw4YLty5UqWc4mJNlvGMKR0PxITC/d72r9/v83Nzc3WvHlz27lz5zKdmzp1qk2Sbfr06fZjd955p02SbdasWTabzWZ75plnbJJsEydOzNT3+PHjNkk2Sbbnnnsu07mffvrJJsnWtGnTTMe7detmk2T76KOPMh3/4IMPbJJsN998c6bjXbp0sUmyhYWFZfp3joiIsLm5udkaNmyYqf2cOXNskmyjR4+2paSk2I9brVZbv379bJJs27dvtx9/+eWXbZJsfn5+toiICPvxpKQkW4MGDWwuLi62mJgY+/G1a9faJNlefvllW3auXW/t2rWZjh87dixL21OnTtmCg4Nt9evXz3T82u/13nvvzfY5/i239zgAAHAuefn8i9Jp27ZtNkm2efPm5an94MGDbVWqVLGlpaVlOn7//ffbvL29bcnJyXm6Tl7fM44+bmLMxJgpN4yZAAAoOQ0b2my1ddS24YdLhmXI62dglkqDoT766CNdvXpV77//fpZvfk2YMEGBgYH68ssv7cc+/PBD1apVS+PGjdP777+v6dOnq127dnrllVeyvb6/v79eeOGFTMd69uypW265RXv37rVP/4+KitLatWvVqFGjTN/4kqQHH3xQoaGhWrNmTbbLOUydOlW+vr72/YYNG+rGG2/UoUOHdOnSJfvxmTNnqly5cvrggw/k7u5uP+7h4aFXX31VkjK91mueeOIJNWzY0L7v5eWlu+66S+np6TkuX5AftWtnnRoYFBSkQYMG6ciRIzpx4kShnwMAAACOKTY2VhEREUpNTbUfGzx4sM6cOaNly5bZj507d05LlixRv379inxWTVnHmIkxEwAAKBqxsdJx1VHlOuWNjnJdLJVWSnl7S4mJRqe4Pm/vwvXfvHmzJOnnn3/W6tWrs5x3d3dXRESEfd/Pz09ffPGFOnfurMcff1w+Pj5atGiR3Nyyfyu3bNlS5ctn/Q/xpptu0urVq7Vr1y61bt1au3fvliR16dJFpn+tY+Di4qLOnTsrIiJCu3fvVkhISKbzrVu3znL96tWrS5IuXrwoHx8fJSUlae/evQoODtYbb7yRpf21gfA/X2ter19Yx44d09SpU7VmzRrFxMRkWa/81KlTqlmzZqGfBwAAAKXLzJkzdfHiRZ06dUqStGLFCp08eVKS9Nhjj8nPz08TJ07UggULdPz4cdWqVUtSRuGmffv2Gj16tA4cOKBKlSpp1qxZSktL0+TJk0v0NTjCuIkxE2MmAABgvKQkyWLJ2K5a1dgseUHhppQymaRy5YxOUfzi4+Mlyf7tqbxo1aqVatasqWPHjql3796qW7dujm2rVKmS6/GEhARJkuWv/2pzah8UFJSp3T/985tj11wbFKWlpUmSLly4IJvNppiYmFwHs5cvXy7Q9Qvqzz//VLt27WSxWNStWzf169dPvr6+cnFx0bp167R+/fpsbzwLAAAAxzd9+vRMMwWWLVtmn0UzYsQI+fn5ZdvP1dVVP/zwg5555hm99957unLlitq2bav58+dnmvVQEsrCuIkxU2aMmQAAQEGc3X1KZ9RCv7j2lq/vAqPjXBeFGxjq2gdsi8UiHx+fPPV55plndOzYMVWsWFFff/217r33XvXp0yfbtmfOnMn1+LXB6LUcObU/ffp0pnb5da1f69attX379gJdozi8/fbbunDhghYuXKgRI0ZkOvfggw9q/fr1BiUDAABAcYuMjLxum/nz52v+/PlZjleoUEGffPKJPvnkk6IPhkwYMxmLMRMAAM7B8kekailOd6Z9IZOp9BduuMcNDBUWFibp7+n/1/P9999r5syZ6tKli7Zv364KFSpo9OjROQ4edu3apcRs1k747bffJGUsCyBJLVq0kCRt2LBBNpstU1ubzaYNGzZkapdfPj4+uuGGG3Tw4MEimaqfHVdXV0n5+0bZ0aNHJUkDBgzIdNxms+n3338vunAAAAAACoQxU9FhzAQAQNl15eBxSVKim7+xQfKIwg0M9fDDD8vNzU2PPfaYoqKispy/ePGidu3aJSnjG1yjR49WhQoV9Pnnn6tWrVqaM2eOzp49q3vvvTfL4OFa/38vKXBtbegmTZrY10KuUaOGunXrpv3792vu3LmZ2s+ZM0cHDx7UzTffnGWt5vx4/PHHlZSUpPvvvz/b6f3Hjx/P07cecxIQECBJ2d4MNCfX1mHeuHFjpuOvv/669u3bV+AsAAAAAIoGY6a/MWYCAAAFZTuS8WWMRK/KBifJG5ZKg6GaNGmiWbNm6aGHHlLDhg3Vp08f1a1bV5cuXdKxY8e0fv16jRo1SrNnz9bIkSMVFxenpUuX2m80OXjwYI0ZM0affvqpZsyYoXHjxmW6/k033aTZs2dry5Ytat++vSIjI7VkyRJ5eXllWdZh9uzZ6tSpk+6//36tWLFCjRo10v79+7V8+XIFBgZq9uzZhXqtDzzwgDZv3qwFCxbo999/V/fu3RUcHKwzZ84oIiJCW7Zs0aJFi+w3fc2v0NBQBQcHa/HixTKbzapevbpMJpP9xrLZefDBBzVv3jwNGjRIQ4cOVcWKFbV582bt3LlTffv21ffff1+IVwwAAACgsBgzMWYCAACF537ymCQpya+qwUnyhhk3MNz999+v8PBwDRw4UJs3b9Y777yjpUuX6ty5c3rqqaf05JNP6q233tKqVat03333adCgQZn6v/vuu2rQoIGef/55+zfNrqlTp45+//13eXl56YMPPtDy5cvVtWtX/fbbb/YlB65p2LChtm/frlGjRmnr1q2aNm2atm3bptGjR2vbtm1q0KBBoV6nyWTS/Pnz9dVXX6lx48ZauXKlZsyYoVWrVsnT01PTp09X9+7dC3x9V1dXLVu2TO3bt9eXX36p//znP3rppZd04cKFHPu0bNlSv/zyi1q1aqVly5Zp7ty58vf31++//642bdoUOAsAAACAosOYiTETAAAonHJnIyVJyYE1jA2SRyZbdnOlUWgWi0V+fn5KSEjI8eaMycnJOn78uGrXri1PT88STujcIiMjVbt2bd17773Z3kwVJYP3OAAAZUdePv8C/5TX9wyfKYsHY6bSgfc3AAAl42S5BqqedEQ7B05Wq2//Y1iOvH4GZsYNAAAAAAAAAABwWtEutSRJrvXrGhskj7jHDQAAAAAAAAAAcFoDvH6Re2KMfhhWxegoeULhBgAAAAAAAAAAOKWUFCkuTpKqqVpNo9PkDYUbOKVatWqJ2zcBAAAAQPYYMwEAgLLi9OmMnx4eUsWKxmbJK+5xAwAAAAAAAAAAnNLFtTt1XgGa5/GATCaj0+QNhRsAAAAAAAAAAOCUrLsOKkAXNDTxU6Oj5BmFGwAAAAAAAAAA4JSuHj0hSYr1bWhwkryjcAMAAAAAAAAAAJySKSZaknSpQk2Dk+QdhRsAAAAAAAAAAOCUzHEnJUmpgcEGJ8k7CjcAAAAAAAAAAMAp+V+IzNioUcPQHPlB4QYAAAAAAAAAADil4KQjkiT3+rWMDZIPFG4AAAAAAAAAAIBT2uPSUpJUrmkdg5PknZvRAQAAAAAAAAAAAIra5ctSWFq4JJsS+tqMjpNnFG4AAAAAAAAAAIDTiY3N+FmunEk+fiZjw+QDS6UBAAAAAAAAAACnc+pkumrrmKpVk0yOU7ehcAMAAAAAAAAAAJzQ8uVap656I/ERo5PkC4UblAo//vijTCaTpk6dqvfee0+tWrVSuXLlVL58eQ0YMEBRUVFGRwQAAAAAwzBmAgAAyD+Xg/tVQ9Fqm7jG6Cj5wj1uUCrs2rVLkrRgwQJFRUXp9ttv180336xVq1Zp+fLlio6O1o4dO2RypPlsAAAAAFBEGDMBAADknznqiCTpcoXqBifJH6cr3IwaNUoLFizI8fzJkydVrVq1bM9NmjRJkydPznLcbDYrOTm5yDLmy+XLOZ9zdZU8PfPW1sVF8vIqWNukJMlmy9quXLmcr5FP1wYhFotFO3fuVGhoqCQpNTVVN954o7Zt26a1a9fq5ptvLrLnBAAAAOAkSuu4iTETAACAocrHHZMkWavWNDhJ/jhd4eaBBx5Q9+7dMx2z2Wx68MEHVatWrRyLNv80e/ZslS9f3r7v6upa5Dnz7B85sujTR/r++7/3K1fOGCxkp0sXad26v/dr1ZLOncu+bZs20rZtf+83aiSdOJG1XXbFnAL657fHrg1AJMnd3V0jRozQtm3bFBERwSAEAAAAQFalddzEmAkAAMBQAZbIjI3adQzNkV9Od4+bDh06aMSIEZketWvXVlJSkoYPH56nawwePDhT/7vuuquYU5dtFotFx44dU6tWrXTrrbdmOV+xYkVJUkpKiiRp2bJluvXWWxUQECCTyaTIyMhcr//QQw/JZDJp5syZRZ4dAAAAAIobYyYAAICCqWKNliS5NapvcJL8cboZN9lZtGiRTCaT7r777jy1t9lsslgs8vHxMX594MTEnM/9eybQ2bM5t3X5V40utw/u/2574ECRflPs33bv3i2bzaaePXtme/7EX99aq1GjhiTp8uXL6ty5swYMGKDHHnss12uvXLlS4eHhCg4OLtrQAAAAAEoPJx83MWYCAADIP5tNuvZ/932a1zU0S345feEmNTVVX3/9tTp27KhatWrlqU+dOnWUmJiocuXKaeDAgXrrrbdUpUqVXPtYrVZZrVb7vsViKUzsv+VnTeTiauvtnfe2BXBtyn/NmtmvM/jjjz/K1dVVXbt2lSTdc889kqR9+/blet0zZ87ooYce0g8//KB+/foVXWAAAAAApYuTj5sYMwEAAORfwvmrOq86qqtjqtiyhtFx8sXpCzc///yzzp8/n6dl0ipUqKBHH31UHTp0kNls1m+//aYPPvhAW7du1fbt2+Xr65tj36lTp2ry5MlFGb3MuDYISUhIyHJu8+bN2rhxo4YPH66AgIB8XXf06NF6/PHH1bRp0yLJCQAAAABGYMwEAACQf6fOuqmxjirUL1YHq1c0Ok6+ON09bv5t0aJFcnd319ChQ6/b9oknntD777+vu+++W4MGDdI777yjBQsW6MiRI5o1a1aufSdOnKiEhAT7Izo6uqhegtO7NghZvHixUlNT7cejo6M1YsQIVahQQa+++mq+rjlz5kxdvnxZ48aNK9KsAAAAAFDSGDMBAADk36lTGT9dqwdJRt8SJZ+cesZNYmKi/ve//6lnz572mzXm1913361x48bp119/1XPPPZdjO7PZLLPZXNCoZZbVatWBAwfUvn17HT16VK1atVLPnj11/vx5ffPNN0pLS9Py5ctzXBIgOxEREfrvf/+rLVu2yOXf604DAAAAgANhzAQAAFAwMSdt8laSqlXLx/K3pYRTf0L77rvvlJSUlKdl0nITEhKi+Pj4IkqFf9q3b5+uXr2qzp076+eff1ZAQIBmz56t5cuXq1evXtq2bZtuueWWfF1z8+bNiouLU7169eTm5iY3NzedOHFCTzzxhFq0aFE8LwQAAAAAigFjJgAAgIKps3Cy/lAzjTn/ptFR8s2pZ9x88cUXKl++vPr371/ga9hsNkVGRqply5ZFmAzXXJvy37x5c7Vs2VLr168v9DUHDhyoNm3aZDrWs2dPjRo1SqNHjy709QEAAACgpDBmAgAAKBjfyD2qq2OyXgo3Okq+OW3hJi4uTr/++qvuuusueXt7ZzkfFRWlpKQkhYaGZuoTGBiYqd3s2bMVFxenXr16FXvmsujaICQ/3+qKj49XVFSUjh49Kkk6cOCALl68qBo1aiggIED+/v7y9/fP1Mfd3V1BQUGqV69eUUUHAAAAgGLHmAkAAKBgfM8flySlVKttcJL8c9rCzVdffaWrV6/muEzayJEjtX79etlsNvuxmjVratiwYWratKk8PT21ceNGLV68WC1atNADDzxQUtHLlF27dsnT01MNGzbMc5/ly5dn+hZY3759JUnz5s3TqFGjijoiAAAAABiGMRMAAEDBVEqMzNioX9/QHAXhtIWbL774QpUrV1b37t3z3Gf48OHatGmTvvnmGyUnJ6tmzZqaMGGCXnjhhWxn7aBw0tPT9ccff6hJkyZydXXNc79Ro0ble7ARGRmZv3AAAAAAYDDGTAAAAAXnk5YgSfJsSuGm1AgPz33dunXr1mU59vHHHxdTGmTHxcVFiYmJRscAAAAAgFKJMRMAAEDBXE212YsfAW3qGJqlIFyMDgAAAAAAAAAAAFBUzh44Z9+u2Ly6gUkKhsINAAAAAAAAAABwGmcPXdBBhUqSXL08DE6TfxRuAAAAAAAAAACA0/jTpYEaa7/uaBVpdJQCoXADAAAAAAAAAACcxsmTkk0u8qhf0+goBULhBgAAAAAAAAAAOI1TJ1LlpSRVd7zb20iicFMq2Gw2oyMAxYL3NgAAAIoKny3hjHhfAwBQPO78aqB2q4VuObPI6CgFQuHGQK6urpKk1NRUg5MAxePae/vaex0AAADIL8ZNcGaMmQAAKB7Vz+9RAx1RNZ00OkqBULgxkLu7u8xmsxISEviWDZyOzWZTQkKCzGaz3N3djY4DAAAAB8W4Cc6KMRMAAMWnckqMJMncuL7BSQrGzegAZV2lSpUUExOjkydPys/PT+7u7jKZTEbHAgrMZrMpNTVVCQkJSkxMVLVq1YyOBAAAAAfHuAnOhDETAADFKy1NujaX1b9NPUOzFBSFG4P5+vpKks6dO6eYmBiD0wBFx2w2q1q1avb3OAAAAFBQjJvgjBgzAQBQPOKOXFTVv7Yrta1taJaConBTCvj6+srX11epqalKS0szOg5QaK6urkz1BwAAQJFi3ARnwpgJAIDic27rMXvhxtWvvKFZCorCTSni7u7OBzcAAAAAyAXjJgAAAOTm8p4/JUnpMsnF4CwFReEGAAAAAAAAAAA4hdgr/tqjZvLxd1Mdo8MUkKMWnAAAAAAAAAAAADLZVL6H2mmrZo8MNzpKgTHjBgAAAAAAAAAAOIXoaClFZgXVNDpJwTHjBgAAAAAAAAAAOIcjR+Sqq6pe3eggBUfhBgAAAAAAAAAAOIW5O5vrmOrohvMbjY5SYBRuAAAAAAAAAACAw0tPl7xsV1RD0apUv4LRcQqMwg0AAAAAAAAAAHB4544m2LcrtXbcm9xQuAEAAAAAAAAAAA4vblukfdu9QnnjghQShRsAAAAAAAAAAODwLu86JElKl8ngJIVD4QYAAAAAAAAAADi89IMZhZs4b8ddJk2icAMAAAAAAAAAAJyAR+RhSVJCQB2DkxSOm9EBAAAAAAAAAAAACitKNeSthrpUt5XRUQqFGTcAAAAAAAAAAMDhzQh4VV21TifvesboKIXCjBsAAAAAAAAAAODwoqKkM6qqqs2MTlI4zLgBAAAAAAAAAAAOLe2qTQnRFklSjRoGhykkCjcAAAAAAAAAAMChnf7jrC6k++lP1VXVSleNjlMoFG4AAAAAAAAAAIBDO7/tmCSpro7J1ezYd4mhcAMAAAAAAAAAABxa0u7DkqRkFy+DkxQehRsAAAAAAAAAAODQbAcjJEnnfWoZG6QIULgBAAAAAAAAAAAOzSvqkCTpUuW6BicpPAo3AAAAAAAAAADAoVWIy1gqLaVWA4OTFB6FGwAAAAAoY6xWq5599lkFBwfLy8tLYWFhWrVqVZ76/vrrr+rWrZsqVaokf39/tWvXTgsXLizmxAAAAEDu/K+ckiS53tDQ4CSFR+EGAAAAAMqYUaNGacaMGRo+fLjeffddubq6qk+fPtq4cWOu/ZYvX64ePXooJSVFkyZN0quvviovLy+NHDlSb7/9dgmlBwAAALJa7DJccaqkch2bGx2l0Ew2m81mdAhnZLFY5Ofnp4SEBPn6+hodBwAAAChWfP51HFu3blVYWJimTZum8ePHS5KSk5PVpEkTVa5cWZs2bcqxb48ePbR//34dO3ZMZrNZknT16lWFhoaqXLly2rNnT55z8J4BAABAUUlIkPz9M7YTE6Vy5QyNk6O8fgZmxg0AAAAAlCFLly6Vq6urxo4daz/m6empMWPGKDw8XNHR0Tn2tVgsqlChgr1oI0lubm6qVKmSvLy8ijU3AAAAkJOoqIyfFSuW3qJNflC4AQAAAIAyZNeuXWrQoEGWb/i1a9dOkrR79+4c+3bt2lX79+/XSy+9pD///FNHjx7Vf//7X23fvl0TJkwoztgAAABAjqL/tMpfF1SjhtFJioab0QEAAAAAACUnNjZWQUFBWY5fO3bq1Kkc+7700ks6fvy4Xn31VU2ZMkWS5O3trW+++UYDBgzI9XmtVqusVqt932KxFCQ+AAAAkIX/wvd1Qc/ot7PDJC02Ok6hMeMGAAAAAMqQK1euZFrq7BpPT0/7+ZyYzWY1aNBAgwcP1pdffqnPP/9cbdq00YgRI7R58+Zcn3fq1Kny8/OzP0JCQgr3QgAAAIC/eBzZL0mqln7S4CRFgxk3AAAAAFCGeHl5ZZr5ck1ycrL9fE4effRRbd68WTt37pSLS8b3AIcOHarGjRvriSee0JYtW3LsO3HiRD399NP2fYvFQvEGAAAARcIv9qAkKalafYOTFA1m3AAAAABAGRIUFKTY2Ngsx68dCw4OzrZfSkqKPv30U/Xt29detJEkd3d39e7dW9u3b1dKSkqOz2s2m+Xr65vpAQAAABSFSglHJUm2Bg0NTlI0KNwAAAAAQBnSokULHT58OMs9Zq7NlmnRokW2/c6fP6+rV68qLS0ty7nU1FSlp6dnew4AAAAobhWunpMkmVvcYHCSokHhBgAAAADKkMGDBystLU1z5syxH7NarZo3b57CwsLsy5dFRUUpIiLC3qZy5cry9/fXt99+m2lmTWJiolasWKHQ0NBcl1kDAAAAikOqNd2+XaEjhZtSad26dTKZTNk+rnezTEmKiYnR0KFD5e/vL19fXw0YMEDHjh0rgeQAAAAAUPzCwsI0ZMgQTZw4URMmTNCcOXN08803KzIyUm+++aa93ciRI3XDDX8PfF1dXTV+/HgdPnxY7du31zvvvKO33npL7dq108mTJ/Xiiy8a8XIAAABQxp3ec8a+XbFNbQOTFB03owMUl8cff1xt27bNdKxevXq59klMTFS3bt2UkJCg559/Xu7u7nr77bfVpUsX7d69WxUrVizOyAAAAABQIj777DO99NJLWrhwoS5cuKBmzZpp5cqV6ty5c679XnjhBdWuXVvvvvuuJk+eLKvVqmbNmmnp0qUaNGhQCaUHAAAA/hZ7PFlbdYfauO9RTbO70XGKhNMWbm666SYNHjw4X31mzZqlI0eOaOvWrfaiT+/evdWkSRO99dZbeu2114ojKgAAAACUKE9PT02bNk3Tpk3Lsc26deuyPX733Xfr7rvvLqZkAAAAQP4cSqmtUfpa97Q6ovlGhykiTrdU2j9dunRJV69ezXP7pUuXqm3btplm6oSGhuqWW27R119/XRwRAQAAAAAAAABAAUVFSelylUujUKOjFBmnLdyMHj1avr6+8vT0VLdu3bR9+/Zc26enp+uPP/5QmzZtspxr166djh49qkuXLuXY32q1ymKxZHoAAAAAAAAAAIBitGOH/HRRNWoYHaToOF3hxsPDQ4MGDdK7776r//3vf5oyZYr27t2rm266Sbt27cqxX3x8vKxWq4KCgrKcu3bs1KlTOfafOnWq/Pz87I+QkJDCvxgAAAAAAAAAAJCj+3+8XRdVQb3+nGl0lCLjdPe46dixozp27Gjf79+/vwYPHqxmzZpp4sSJ+umnn7Ltd+XKFUmS2WzOcs7T0zNTm+xMnDhRTz/9tH3fYrFQvAEAAAAAAAAAoBhVTo6WJPnUrWxwkqLjdIWb7NSrV08DBgzQsmXLlJaWJldX1yxtvLy8JGUsefZvycnJmdpkx2w2Z1v0AQAAAAAAAAAARS89zWZfVsy/UxNDsxQlp1sqLSchISFKSUnR5cuXsz0fEBAgs9ms2NjYLOeuHQsODi7WjAAAAAAAAAAAIG/O7D9n367SvraBSYpWmSncHDt2TJ6enipfvny2511cXNS0aVNt3749y7ktW7aoTp068vHxKe6YAAAAAAAAAAAgD+J+i7Bvu/nkvGKWo3G6wk1cXFyWY3v27NHy5cvVo0cPubhkvOSoqChFRERkajd48GBt27YtU/Hm0KFDWrNmjYYMGVK8wQEAAAAAAAAAQJ4l7TgoSbpqcq67wjjXq5E0bNgweXl5qWPHjqpcubIOHDigOXPmyNvbW6+//rq93ciRI7V+/XrZbDb7sYcfflgff/yx+vbtq/Hjx8vd3V0zZsxQlSpVNG7cOCNeDgAAAAAAAAAAyE5ERuHmtH+oqhscpSg5XeFm4MCB+uKLLzRjxgxZLBYFBgbqjjvu0Msvv6x69erl2tfHx0fr1q3TU089pSlTpig9PV1du3bV22+/rcDAwBJ6BQAAAAAAAAAA4Ho2le+pGEWpcrNGTlW4Mdn+OeUERcZiscjPz08JCQny9fU1Og4AAABQrPj8i/ziPQMAAIDCuvlmad3adH220EUjRhid5vry+hnY6e5xAwAAAAAAAAAAnN/x45JNLqpd2+gkRYvCDQAAAAAAAAAAcChXU22qG7VW3rrsdIUbp7vHDQAAAAAAAAAAcG6n9sTp1/SbJUnpFZIlmY0NVISYcQMAAAAAAAAAABzK+Y0H7dsuXs5TtJEo3AAAAAAAAAAAAAeTsnmnJCnZxcvgJEWPwg0AAAAAAAAAAHAorocPSJLO+dczOEnRo3ADAAAAAAAAAAAcSrmYI5Kky8ENDE5S9CjcAAAAAAAAAAAAh1LpYkbhJqVRC2ODFAMKNwAAAAAAAAAAwKEEppySJJnbtzQ4SdGjcAMAAAAAAAAAAByG1SqN01varDBVvLm50XGKHIUbAAAAAAAAAADgME6ckGboad3qvUkBzaobHafIUbgBAAAAAAAAAAAO4/jxjJ+16rjIZDI2S3FwMzoAAAAAAAAAAABAXlk2/qFuOqfAkLaSfIyOU+SYcQMAAAAAAAAAABxGwyX/1RrdonHHHjE6SrGgcAMAAAAAAAAAAByG75kjkiRvP+dcVIzCDQAAAAAAAAAAcBiVLX9KktKbtzI4SfGgcAMAAAAAAAAAAByGd/plSVK5zq0NTlI8KNwAAAAAAAAAAACHEB+VaN8O6trQwCTFh8INAAAAAAAAAABwCLHrD9u3vasHGJik+FC4AQAAAAAAAAAADsGy+YAkKdXkbnCS4uNmdAAAAAAAAAAAAIC82OnRXv/TVN3U+KL6Gh2mmFC4AQAAAAAAAAAADmH7xXqar+dUfpictnDDUmkAAAAAAAAAAMAhHP3TJsmmunWNTlJ8KNwAAAAAAAAAAACH0H/PK2qtHapXI8XoKMWGwg0AAAAAAAAAACj1kixXNf7SJG1XW9X3Oml0nGJD4QYAAAAAAAAAAJR6J38/Yd/2b17TwCTFi8INAAAAAAAAAAAo9RLWbP97x9XVuCDFjMINAAAAAAAAAAAo9dJ3/SFJuuhZxeAkxYvCDQAAAAAAAAAAKPU8jkdIki4ENjA4SfGicAMAAAAAAAAAAEq94FMZS6VdatTe4CTFi8INAAAAAAAAAAAo9bxTLkqS3Nq0MDRHcaNwAwAAAAAAAAAASrWrV6WhWqIP9LAq9OtkdJxi5WZ0AAAAAAAAAAAAgNxERUk/pffQWnMPPdTW6DTFixk3AAAAAAAAAACgVDt6VHJRmurUkVycvLLBjBsAAAAAAAAAAFCqpf7vB03UTp2vMlhSqNFxihWFGwAAAAAAAAAAUKrV/mGm+uhHRRz7TdLPRscpVk4+oQgAAAAAAAAAADi6CmciJEkptRsanKT4UbgBAAAAAAAAAAClWtWk45Ikt1bNDE5S/CjcAAAAAAAAAACAUivtqs2+7d+7g4FJSgaFGwAAAAAAAAAAUGqd3BJj3656U30Dk5QMCjcAAAAAAAAAAKDUOv/LDvu2i6eHgUlKBoUbAAAAAAAAAABQal3dvF2SlOBRyeAkJYPCDQAAAAAAAAAAKLWWVXtMA/SdNnaaaHSUEuF0hZtt27bp0UcfVePGjVWuXDnVqFFDQ4cO1eHDh6/bd/78+TKZTNk+Tp8+XQLpAQAAAAAAAADAP+08WVmrdYvihj1qdJQS4WZ0gKL2xhtv6Pfff9eQIUPUrFkznT59WjNnzlSrVq20efNmNWnS5LrXeOWVV1S7du1Mx/z9/YspMQAAAAAAAAAAyMmRI9JllVe9RkYnKRlOV7h5+umntWjRInl4/H2DomHDhqlp06Z6/fXX9fnnn1/3Gr1791abNm2KMyYAAAAAAAAAALiO5Mtpmh45VN9poBrUGibJ47p9HJ3TLZXWsWPHTEUbSapfv74aN26sgwcP5vk6ly5dUlpaWlHHAwAAAAAAAAAAeRS94bgGaZkWaqQCq7oaHadEOF3hJjs2m01nzpxRpUqV8tS+W7du8vX1lbe3t/r3768jR44Uc0IAAAAAAAAAAPBvF37dYd82uZWNwo3TLZWWnS+++EIxMTF65ZVXcm3n7e2tUaNG2Qs3O3bs0IwZM9SxY0ft3LlTISEhOfa1Wq2yWq32fYvFUmT5AQAAAAAAAAAoi1zDN0qSzpSvoyoGZykpJpvNZjM6RHGKiIhQWFiYGjdurN9++02urvmryG3cuFGdO3fW2LFj9eGHH+bYbtKkSZo8eXKW4wkJCfL19c13bgAAAMCRWCwW+fn58fkXecZ7BgAAAHmxv1oPNT61Sn/W66l6R34yOk6h5PUzsFMvlXb69Gn17dtXfn5+Wrp0ab6LNpLUqVMnhYWF6ddff8213cSJE5WQkGB/REdHFzQ2AAAAAAAAAACQVOvMZklScpM2BicpOU67VFpCQoJ69+6tixcv6rffflNwcHCBrxUSEqJDhw7l2sZsNstsNhf4OQAAAAAAAAAAQGbl0i5JkszdbjQ4SclxysJNcnKy+vXrp8OHD+vXX39Vo0aNCnW9Y8eOKTAwsIjSAQAAAAAAAACA60k4fUV+f21X7dXCyCglyumWSktLS9OwYcMUHh6uJUuWqEOHDtm2i42NVUREhFJTU+3H4uLisrT74YcftGPHDvXq1avYMgMAAAAAAAAAgMyORHuqpiL1rO9s+dSvanScEuN0M27GjRun5cuXq1+/foqPj9fnn3+e6fyIESMkZdyTZsGCBTp+/Lhq1aolSerYsaNatmypNm3ayM/PTzt37tTcuXMVEhKi559/vqRfCgAAAAAAAAAAZdbhIyZFqaY2t3hQMhmdpuQ4XeFm9+7dkqQVK1ZoxYoVWc5fK9xkZ9iwYfr+++/1yy+/KCkpSUFBQbr//vv18ssvq0qVKsUVGQAAAAAAAAAA/Mvhwxk/69c3NkdJM9lsNpvRIZyRxWKRn5+fEhIS5Ovra3QcAAAAoFjx+Rf5xXsGAAAA1/NLvYe1/6hZFZ7+P416q6nRcQotr5+BnW7GDQAAAAAAAAAAcHw9js5WD0l7rjaV5PiFm7xyMToAAAAAAAAAAADAP6Vd/XuxsICbmxuYpORRuAEAAACAMsZqterZZ59VcHCwvLy8FBYWplWrVuW5/1dffaUOHTqoXLly8vf3V8eOHbVmzZpiTAwAAICy5mR4tH07+NYmBiYpeRRuAAAAAKCMGTVqlGbMmKHhw4fr3Xfflaurq/r06aONGzdet++kSZN01113KSQkRDNmzNCUKVPUrFkzxcTElEByAAAAlBVxP+2wb7t6mw1MUvK4xw0AAAAAlCFbt27V4sWLNW3aNI0fP16SNHLkSDVp0kQTJkzQpk2bcuy7efNmvfLKK3rrrbf01FNPlVRkAAAAlEGmDeskSee9qquisVFKHDNuAAAAAKAMWbp0qVxdXTV27Fj7MU9PT40ZM0bh4eGKjo7Ose8777yjqlWr6oknnpDNZlNiYmJJRAYAAEAZ5HnsgCTpYlCowUlKHoUbAAAAAChDdu3apQYNGsjX1zfT8Xbt2kmSdu/enWPf1atXq23btnrvvfcUGBgoHx8fBQUFaebMmcUZGQAAAGVQ+fiMLxQlt+hgcJKSx1JpAAAAAFCGxMbGKigoKMvxa8dOnTqVbb8LFy7o3Llz+v3337VmzRq9/PLLqlGjhubNm6fHHntM7u7ueuCBB3J8XqvVKqvVat+3WCyFfCUAAABwVjab1NLzoFomr9H7DzLjBgAAAADgxK5cuSKzOevNXT09Pe3ns3NtWbTz58/rk08+0fjx4zV06FB9//33atSokaZMmZLr806dOlV+fn72R0hISCFfCQAAAJzV2bPShYsmrTXdojo3VTM6TomjcAMAAAAAZYiXl1emmS/XJCcn28/n1E+S3N3dNXjwYPtxFxcXDRs2TCdPnlRUVFSOzztx4kQlJCTYH7ndSwcAAABlW8TeVFVXtGrXlv76flGZwlJpAAAAAFCGBAUFKSYmJsvx2NhYSVJwcHC2/QICAuTp6Sl/f3+5urpmOle5cmVJGcup1ahRI9v+ZrM525k+AAAAwL+5zPlQi/S1/vC+W9JDRscpccy4AQAAAIAypEWLFjp8+HCWe8xs2bLFfj47Li4uatGiheLi4pSSkpLp3LX74gQGBhZ9YAAAAJQ5Fbb9opu0UQPOfmx0FENQuAEAAACAMmTw4MFKS0vTnDlz7MesVqvmzZunsLAw+71noqKiFBERkanvsGHDlJaWpgULFtiPJScn64svvlCjRo1ynK0DAAAA5Ef1mM2SpIstuhmcxBgslQYAAAAAZUhYWJiGDBmiiRMn6uzZs6pXr54WLFigyMhIffrpp/Z2I0eO1Pr162Wz2ezHHnjgAX3yySd65JFHdPjwYdWoUUMLFy7UiRMntGLFCiNeDgAAAJyQf+o5SZJHxzYGJzEGhRsAAAAAKGM+++wzvfTSS1q4cKEuXLigZs2aaeXKlercuXOu/by8vLRmzRpNmDBBc+fO1eXLl9WiRQt9//336tmzZwmlBwAAgDO7FJcsn7+2Kw+6ydAsRjHZ/vn1KRQZi8UiPz8/JSQkyNfX1+g4AAAAQLHi8y/yi/cMAAAAsnPw00264b4bM3bS0yWTydhARSivn4G5xw0AAAAAAAAAACgVLq/Z8veOExVt8oPCDQAAAAAAAAAAKBUuRF2SJEVXbG5wEuNQuAEAAAAAAAAAAKXCu37/UQXF67fHlhgdxTBuRgcAAAAAAAAAAACQpH37pIuqoOrdKhgdxTDMuAEAAAAAAAAAAIa7ZLGp/Il9kqTGjQ0OYyAKNwAAAAAAAAAAwHCR3+7UPjXVeo9bVbGi0WmMQ+EGAAAAAAAAAAAYLnn5L5Kkzim/GpzEWBRuAAAAAAAAAACA4Tx3b5EknQxsYWwQg1G4AQAAAAAAAAAAhguJ/l2SdKlJR4OTGKtAhZv+/fvLZDLJZDJpx44d121vs9nUoUMHmUwmeXt7KzIysiBPCwAAAAAAAAAAnJR/6jlJknvXGw1OYqwCFW5uvPHvX9qWLVuu237u3LnavHmzJOnZZ59VrVq1CvK0AAAAAAAAAADACZ2LSrJvV72zq3FBSoFCF26uFWRycuHCBT333HOSpNq1a+vZZ58tyFMCAAAAAAAAAAAndfLbbfbt8g2CDUxivAIVbtq0aSMPDw9J159x88ILL+jcuYzpTW+//bY8PT0L8pQAAAAAAAAAAMBJHT3hpq1qK6uLl9FRDFegwo2np6dat24tSTpy5Iji4+Ozbbdz50599NFHkqRevXppwIABBYwJAAAAAAAAAACc1a9XblRHbdLk8ZeMjmK4AhVupL+XS7PZbNq6dWuW8zabTY888ojS09Pl4eGh9957r+ApAQAAAAAAAACA09q/X0qTmxo3czU6iuEKXbiRsr/Pzbx58+zHx40bp/r16xf0qQAAAAAAAAAAgJOy2aRyu3+XZFPjxkanMZ5bQTt27NjRvv3v+9xcuHBBzz33nCQpJCREL7zwQkGfBgAAAAAAAAAAOLEz+8/px0udlCyzVDtBktnoSIYq8IybypUr22fRbN26VTabzX7uxRdfVFxcnCRp+vTpKleuXCFjAgAAAAAAAAAAZ3R6yW+SJE9Z5elXtos2UiEKN9Lfy6XFx8fryJEjkqRdu3bpww8/lCTdfPPNGjp0aCEjAgAAAAAAAAAAZ2Va9bMk6York0CkIircSBn3ubHZbHr44YeVnp4uNzc3vf/++4UOCAAAAAAAAAAAnJffoa2SpMj6txqcpHQo8D1upMyFmy1btujq1avavHmzJOmxxx5To0aNCpcOAAAAAAAAAAA4tVrxuyRJ6WEdDU5SOhSqcBMaGqqAgADFx8dr9erVWrJkiSSpatWqmjRpUlHkAwAAAAAAAAAATiolOV0ef21XGHyLoVlKi0ItlWYymdSxY0YF7NChQ4qLi5Mkvfnmm/L19S18OgAAAAAAAAAA4LSOr9xv3w7q2czAJKVHoQo3Uubl0q7t33PPPYW9LAAAAAAAAAAAcHIHj3porkYrxrOOTO6FWiTMaRRp4cbV1VUzZ84s7CUBAAAAAAAAAEAZsOFMQ43VHM0avsnoKKVGoQs3J0+etG8/8MADatGiRWEvCQAAAAAAAAAAyoA9e6Q0ualOhypGRyk1ClW4SUlJ0YsvvihJqlSpkqZMmVIkoQAAAAAAAAAAgHOz2aQGWxfKQ1YxJ+RvhSrcTJ8+XceOHZMkvfHGG6pQoUKRhAIAAAAAAAAAAM4tdn+8ZieOlFWeahxiMTpOqVHgws3vv/+uyZMnS5K6dOmi0aNHF1mowrJarXr22WcVHBwsLy8vhYWFadWqVXnqGxMTo6FDh8rf31++vr4aMGCAvTgFAAAAAAAAAACKxqkv19u3PSv7GpikdHHLa8MzZ85o165dunLlijZt2qQPPvhAKSkp8vf314IFC2QymYozZ76MGjVKS5cu1ZNPPqn69etr/vz56tOnj9auXatOnTrl2C8xMVHdunVTQkKCnn/+ebm7u+vtt99Wly5dtHv3blWsWLEEXwUAAAAAAAAAAM7L9ZcfJEnJbuXkaXCW0iTPhZvPPvtMEyZMyHTM09NTS5cuVc2aNYs8WEFt3bpVixcv1rRp0zR+/HhJ0siRI9WkSRNNmDBBmzZtyrHvrFmzdOTIEW3dulVt27aVJPXu3VtNmjTRW2+9pddee61EXgMAAAAAAAAAAM6uasQ6SVJ0g+6qb2yUUiXPS6Vt27ZNkuTu7q6aNWtq5MiR2rZtm2655ZZiC1cQS5culaurq8aOHWs/5unpqTFjxig8PFzR0dG59m3btq29aCNJoaGhuuWWW/T1118Xa24AAAAAAAAAAMqSoMQ/JUlXu5auOoPR8jzjxlEKF7t27VKDBg3k65t5Pbx27dpJknbv3q2QkJAs/dLT0/XHH3/o//7v/7Kca9eunX755RddunRJPj4+xRO8CO3bJ+35KkLVD63OsU30DT2UUDmjhukX96dCDvycY9uYhjfrQtUbJEk+8SdUc+/KHNvG1rtJ56s1kySVuxij2nu+y7Ht6ToddC6klSTJ69JZ1d25JMe2Z2u21dlaGf+G5svxqr/9yxzbnqveQqfr3ihJck++pIZbPsuxbXxQY51q0FWS5JpyRTeEz82x7cUqDXUytLskyZR2VY03fpRjW0tgXUU16mXfb7L+gxzbJgbUUGTTfvb9RhvnyCUtNdu2l/2Ddbz57fb9G8LnyjXlSrZtk30C9Werofb9hls+k3vypWzbWr0r6Ejbu+379bd/KfPl+GzbpprL61D7e+37dXcukdels9m2TXP31MGOY+z7tfd8p3IXY7Jta3Nx1f6bHrTv19y7Uj7xJ7JtK0n7Oj8s/bVEY8iBn+UX92eObQ/ceL/S3TwkSdUPrZb/6Ygc20Z0GK2rHt6SpKA/N6hizN4c2x5qd49SvTL+1lQ9tkmVonfl2PZI6ztlLZ+x3GLlyK2qfGJbjm2PthysK75VJEmVonep6rGcZwoebzZAlytUlyQFnNqn4CPrc2x7oklfXapYS5Lkf5q/ERJ/I/gbkYG/ERn4G5HB0f9GuKZc0dB7vRQQkGMXAAAAACgVLl9IUbm/tgPv7mFollLH5mQaN25su/nmm7Mc379/v02S7cMPP8y2X1xcnE2S7ZVXXsly7oMPPrBJskVEROT4vMnJybaEhAT7Izo62ibJlpCQUPAXU0CzZtlsIzXfZpNyfAzVYvvuIC3Jte0ozbXv9tIPubZ9RO/bdztrXa5tJ+h1+25rbcu17ST9x74bqgO5tp2mcfbdGorMte0sPWjfrai4XNvO10j7rqeScm27RIMyHcqt7Q/qlenQJZXLse06dc506LQq59h2m1pnOnRMtXJse0ChmQ7tVeMc20aqRqZDm9Uux7Zxqpjp0Bp1zbFtkjwzHVqhvrn+3qR0++5iDc21bTldsu/O1ahc21bWafvu+3ok17a1dMy++7om5Nq2sfbad/+jSbm2bafN9t1xmpZr265aY999ULNybdtXK+y7/I3I2OVvxN+H+BuRscvfiIxd/kZk7Dri34iKirPt21fiHz9tNpvNlpCQYDPq8y8cE+8ZAACAsm3fnN//Hsykpxsdp0Tk9TNwnmfcOIorV67IbDZnOe7p6Wk/n1M/SQXqK0lTp07V5MmT8523ONStK53pUlPhR4fk2KZ+/RANqfTX9vnqCj+cc9tadWtpSOW/ti9UVXhEzm2DatfTkKoZ29UsgQrfn3PbSjUaaki1jO0qiRUUvjfntr7VG2vIXxOlApJ8FL4n57bm4OYaUjNj28fqrfCdObd1qdJKQ+pkbHuleih8e85trwa205B6Gduu6a4K35Jz26SAMA1p+Pd+eHjObS/6t9CQG/7e37nldrmnW7Nte9b3Bg1p/Pf+vu39dSw1Idu2Z8rV0ZBmf+8f3tlHp61x2baN96qmIS3+3j++p6cuJTXKtq3FXElDWv29f2rvLQpPrJlt2ytuPhry98qDitvfVeGWwGzbXnVx15Cwv/cTIjop/IJ3tm0laUh7SRlfplfy4fYKP2/Lse2Adm5Kdc3YTvuzrcLjLufYtndrs5Iyvngv1+MtFX4653+7W1qWk+Wvu6Z5nWim8FM5t72pua8a/fVy/KIbKfxkzm3DmgSo5l+T+wJPNVD4iZzbtmoUqEC/jO1qp+sq/HjObRuHBsm7QsZ27bP8jZD4G8HfiAz8jcjA34gMjv43wivVQ/+aeA4AAAAApdKuC7U0V9N1T8D3avHXqhnIYLLZbDn/nwwH1KRJE1WpUkWrV2de3uPAgQNq3LixPvzwQz3wwANZ+p07d06BgYF65ZVX9NJLL2U6N2vWLD3yyCOKiIhQw4YNs/SVJKvVKqv17/+RZrFYFBISooSEhCzLtgEAAADOxmKxyM/Pj8+/yDPeMwAAAGXbgw9KH3+UpmcmuOj1N8pG4Savn4GdbsZNUFCQYmKyro8fGxsrSQoODs62X0BAgMxms71dfvpKGTN1sputAwAAAAAAAAAAMtuxQ0qXq1q3MTpJ6eNidICi1qJFCx0+fFgWiyXT8S1bttjPZ8fFxUVNmzbV9u3bs5zbsmWL6tSpIx8fnyLPCwAAAAAAAABAWZKSnK4hOyeqifaqdct0o+OUOk5XuBk8eLDS0tI0Z84c+zGr1ap58+YpLCxMISEZC5xHRUUpIiIiS99t27ZlKt4cOnRIa9as0ZAhOa8tDgAAAAAAAAAA8ubY//ZqQvrr2qtmql2Tws2/Od1SaWFhYRoyZIgmTpyos2fPql69elqwYIEiIyP16aef2tuNHDlS69ev1z9v8fPwww/r448/Vt++fTV+/Hi5u7trxowZqlKlisaNG2fEywEAAAAAAAAAwKkkLl5p3za5O12ZotCc8jfy2Wef6aWXXtLChQt14cIFNWvWTCtXrlTnzp1z7efj46N169bpqaee0pQpU5Senq6uXbvq7bffVmBgYAmlBwAAAAAAAADAeflt+VmSFFupiYIMzlIamWz/nHKCImOxWOTn56eEhAT5+voaHQcAAAAoVnz+RX7xngEAACjDTCZJUkT/CQr93xsGhyk5ef0M7HT3uAEAAAAAAAAAAKVTqvXve9r43N3PwCSlF4UbAAAAAAAAAABQIo4u32/fDr49zMAkpReFGwAAAAAAAAAAUCLOrdhk3zZ5uBuYpPRyMzoAAAAAAAAAAAAoG5a536m3VFn3dz6sPkaHKaUo3AAAAAAAAAAAgBLx+z4/bdXtuvNho5OUXiyVBgAAAAAAAAAAil1qqnRgd4okqXVrg8OUYhRuAAAAAAAAAABAsTu68qB+Semi4d7fqm5do9OUXiyVBgAAAAAAAAAAil3y3EXqoM1qkTxCJtNlo+OUWsy4AQAAAAAAAAAAxa7C5h8kSecCbzA4SelG4QYAAAAAAAAAABS7mud2SpIudb7N4CSlG4UbAAAAAAAAAABQrJISUu3bFe+73cAkpR+FGwAAAAAAAAAAUKz+nPebfbtK96YGJin9KNwAAAAAAAAAAIBilfb1N3/vuFCayA2/HQAAAAAAAAAAUKwuxCZLkiLrdTc4SelH4QYAAAAAAAAAABSrUWmfqoV26eyL7xkdpdRzMzoAAAAAAAAAAABwXrGxUnS0FOPSQo0GGZ2m9KNwAwAAAAAAAAAAis2ONQmqrGRVaVxF5csbnab0Y6k0AAAAAAAAAABQbKpNfVTfq6+eDPjM6CgOgRk3AAAAAAAAAACg2DQ+uEQessrP+qukkUbHKfWYcQMAAAAAAAAAAIpF2lWbPNKtkiT34UMNTuMYKNwAAAAAAAAAAIBicWzFfvt2yOjuBiZxHBRuAAAAAAAAAABAsbj8yZf2bddyngYmcRwUbgAAAAAAAAAAQLGo8vsySdLJqq0NTuI4KNwAAAAAAAAAAIBiEZQQIUmy9BhicBLHQeEGAAAAAAAAAAAUufNx6VqpvpKkqo8PNTiN46BwAwAAAAAAAAAAitymzS7qp5XqVO+0AlrXNjqOw6BwAwAAAAAAAAAAitzvv2f8vKFrFWODOBgKNwAAAAAAAAAAoMjF/7hFJqXrxhuNTuJYKNwAAAAAQBljtVr17LPPKjg4WF5eXgoLC9OqVavyfZ1bb71VJpNJjz76aDGkBAAAgCNLvpymOX+0V6yC1LXmcaPjOBQKNwAAAABQxowaNUozZszQ8OHD9e6778rV1VV9+vTRxo0b83yNZcuWKTw8vBhTAgAAwJEdmZ+xTloVnVXNTiEGp3EsFG4AAAAAoAzZunWrFi9erKlTp2ratGkaO3as1qxZo5o1a2rChAl5ukZycrLGjRunZ599tpjTAgAAwFGlffaFfdvk7mZgEsdD4QYAAAAAypClS5fK1dVVY8eOtR/z9PTUmDFjFB4erujo6Ote480331R6errGjx9fnFEBAADgwOrs+kaSFNmwp8FJHA+FGwAAAAAoQ3bt2qUGDRrI19c30/F27dpJknbv3p1r/6ioKL3++ut644035OXlVVwxAQAA4MBs6Tb5pp6XJKXdOdzgNI6H+UkAAAAAUIbExsYqKCgoy/Frx06dOpVr/3Hjxqlly5a688478/W8VqtVVqvVvm+xWPLVHwAAAI7j+I8RqvPXdsjjtxuaxRFRuAEAAACAMuTKlSsym81Zjnt6etrP52Tt2rX65ptvtGXLlnw/79SpUzV58uR89wMAAIDjscz63L7tEVDewCSOiaXSAAAAAKAM8fLyyjTz5Zrk5GT7+excvXpVjz/+uO655x61bds23887ceJEJSQk2B95uZcOAAAAHNO3LnfoI43VvtDBRkdxSMy4AQAAAIAyJCgoSDExMVmOx8bGSpKCg4Oz7ffZZ5/p0KFD+uijjxQZGZnp3KVLlxQZGanKlSvL29s72/5msznbmT4AAABwPp/ta614valvprqqidFhHBAzbgAAAACgDGnRooUOHz6c5R4z15Y/a9GiRbb9oqKilJqaqhtvvFG1a9e2P6SMok7t2rX1yy+/FGt2AAAAlH6RkRmPJDc/te/OMmkFwYwbAAAAAChDBg8erOnTp2vOnDkaP368JMlqtWrevHkKCwtTSEiIpIxCTVJSkkJDQyVJd955Z7ZFndtvv119+vTR/fffr7CwsBJ7HQAAACid/nz/R41RjCJbDVP58j5Gx3FIFG4AAAAAoAwJCwvTkCFDNHHiRJ09e1b16tXTggULFBkZqU8//dTebuTIkVq/fr1sNpskKTQ01F7E+bfatWtr4MCBJREfAAAApVyTT57QJzqiPZdWS/rS6DgOicINAAAAAJQxn332mV566SUtXLhQFy5cULNmzbRy5Up17tzZ6GgAAABwcFUtRyRJXh1aGBvEgZls174+hSJlsVjk5+enhIQE+fr6Gh0HAAAAKFZ8/kV+8Z4BAABwPtFbTimkfTVJ0uUjp1SuXpDBiUqXvH4GdinBTAAAAAAAAAAAwEnFvTnPvk3RpuAo3AAAAAAAAAAAgEKrtiqjcHM6sInBSRybUxVuVq9erf/7v/9TgwYN5O3trTp16ui+++5TbGxsnvpPmjRJJpMpy8PT07OYkwMAAAAAAAAA4NiqXDoqSbL0G2FwEsfmZnSAovTss88qPj5eQ4YMUf369XXs2DHNnDlTK1eu1O7du1W1atU8XWf27NkqX768fd/V1bW4IgMAAAAAAAAA4PCiN0Ur5K/t4Bf/z9Asjs6pCjczZsxQp06d5OLy90SiXr16qUuXLpo5c6amTJmSp+sMHjxYlSpVKq6YAAAAAAAAAAA4lTWHq2uKDmtmpcnqWTvQ6DgOzamWSuvcuXOmos21YwEBATp48GCer2Oz2WSxWGSz2Yo6IgAAAAAAAAAATmf1GpOOqY423fuR0VEcnlMVbrKTmJioxMTEfM2gqVOnjvz8/OTj46MRI0bozJkz1+1jtVplsVgyPQAAAAAAAAAAcHY2m7Tpl0Sly1Vd+pQzOo7Dc/rCzTvvvKOUlBQNGzbsum0rVKigRx99VB999JGWLl2q++67T1999ZVuuumm6xZipk6dKj8/P/sjJCQk1/YAAAAAAAAAADiDP7/bp71nAvWY+4e68Uaj0zg+k62UrgeWnp6ulJSUPLU1m80ymUxZjm/YsEG33HKL7rjjDn311VcFyrFo0SINHz5cU6dO1XPPPZdjO6vVKqvVat+3WCwKCQlRQkKCfH19C/TcAAAAgKOwWCzy8/Pj8y/yjPcMAACA89jbYayabv5YqSZ3uafn7f/rl0V5/QxcamfcbNiwQV5eXnl6HDp0KEv/iIgI3X777WrSpIk++eSTAue4++67VbVqVf3666+5tjObzfL19c30AAAAAAAAAADA2dXf+rkk6XTtDgYncQ5uRgfISWhoqObNm5entkFBQZn2o6Oj1aNHD/n5+emHH36Qj49PobKEhIQoPj6+UNcAAAAAAAAAAMDZWJPS5Jl+RZKU9sgTBqdxDqW2cFO1alWNGjUq3/3Onz+vHj16yGq1avXq1VmKOvlls9kUGRmpli1bFuo6AAAAAAAAAAA4m0MzV6nZX9s1H+1naBZnUWqXSiuIy5cvq0+fPoqJidEPP/yg+vXr59g2KipKERERmY7FxcVlaTd79mzFxcWpV69eRZ4XAAAAAAAAAABHZp7znn3b5OFuYBLnUWpn3BTE8OHDtXXrVv3f//2fDh48qIMHD9rPlS9fXgMHDrTvjxw5UuvXr5fNZrMfq1mzpoYNG6amTZvK09NTGzdu1OLFi9WiRQs98MADJflSAAAAAAAAAAAo9Roe/VGSdLTjPaprcBZn4VSFm927d0uS5s6dq7lz52Y6V7NmzUyFm+wMHz5cmzZt0jfffKPk5GTVrFlTEyZM0AsvvCBvb+9iSg0AAAAAAAAAgOO5EG9ThNqrgzbL5z9PGR3HaThV4SYyMjLPbdetW5fl2Mcff1x0YQAAAAAAAAAAcGJr1po0WJs0uuZaze3JfeKLilPd4wYAAAAAAAAAAJSMn3+WJJN8B95sdBSnQuEGAAAAAAAAAADkiy3dJvPSLyTZ1Lu30WmcC4UbAAAAAAAAAACQL0e+3qX3L4xQvALUpVOa0XGcilPd4wYAAAAAAAAAABS/q6+9KUmqoItSOVdjwzgZZtwAAAAAAAAAAIB8abT3K0nSiSZ9DU7ifCjcAAAAAAAAAACAPIuPSrRvmydNNDCJc6JwAwAAAAAAAAAA8uzE8x/Zt6ve0dHAJM6Jwg0AAAAAAAAAAMizGt++I0m66BMimUzGhnFCFG4AAAAAAAAAAECepF21qWLSSUnSuZFPG5zGOVG4AQAAAAAAAAAAebJtS7r663+KNwWo5pT7jY7jlCjcAAAAAAAAAACAPPn+J1etUD9N7LtX7v7ljI7jlCjcAAAAAAAAAACAPPn+2xRJJnUcHGx0FKdF4QYAAAAAAAAAAFzXiXXHtWB/a3Vy2aR+/YxO47zcjA4AAAAAAAAAAABKv8RnJqup9mm1rZs8AqxGx3FazLgBAAAAAAAAAADX1Xj7AknSmXo3GpzEuVG4AQAAAAAAAAAAuYo7ctG+7TH1FeOClAEUbgAAAAAAAAAAQK5OPfmmfbvKHcy4KU4UbgAAAAAAAAAAQK4a/fSWJCku8AbJZDI4jXOjcAMAAAAAAAAAAHKUeC5Z7ukpkqSkZ1kmrbhRuAEAAAAAAAAAADna/NlhxShYklTjyTsMTuP8KNwAAAAAAAAAAIAczd/ZTLUUqTl3/CSTK2WF4sZvGAAAAAAAAAAAZOvKFel//5Ouyl1Nx/c0Ok6Z4GZ0AAAAAAAAAAAAUDqFz96t6olmJdW4Qe3bG52mbGDGDQAAAAAAAAAAyFa7iTdru9poZq3pMpmMTlM2MOMGAAAAAAAAAABkkXQxReVTLkiSmnTyMzhN2cGMGwAAAAAAAAAAkMWRJz+wb9eaNNrAJGULhRsAAAAAAAAAAJBFw89fkiRZygfJ5M4CXiWFwg0AAAAAAAAAAMgk8WySPNMuS5Lin3nd4DRlC4UbAAAAAAAAAACQSeTDb9q3a74wwsAkZQ+FGwAAAAAAAAAAkEnyxm2SpLiABjK5UkooSfy2AQAAAAAAAACA3blz0j3n39U8jVLiW3OMjlPmULgBAAAAAAAAAAB2X30lRVytp5mt5qn2qC5GxylzKNwAAAAAAAAAAAC7hQszft5zj7E5yioKNwAAAAAAAAAAQJJ0dP1JPbdloIa4LNVddxmdpmxyMzoAAAAAAAAAAAAoHY6+8oUG6n+q5xevKlUGGx2nTGLGDQAAAAAAAAAAUHqaTbV++0ySlDR4pMFpyi4KNwAAAAAAAAAAQLs/2a4GqQd0RZ5q+soQo+OUWRRuAAAAAAAAAACAEt6ZJ0naU+d2eVX1MzhN2UXhBgAAAAAAAACAMi7xXLJaRHwpSfJ+eLTBaco2CjcAAAAAAAAAAJRx257/VhV0UTFuNdT0yVuMjlOmuRkdAAAAAAAAAAAAGGvFel+VU1uldumtaq7M+TAShRsAAAAAAAAAAMqwvXultw/31ftufXXyszSj45R5lM0AAAAAAAAAACjDPvkk4+eAAVKVYFdjw4DCDQAAAAAAAAAAZVXypVR5fPyBfJWg++83Og0kJyzczJ8/XyaTKdvH6dOn83SNgwcPqlevXipfvrwCAgJ0zz33KC4urpiTAwAAAAAAAABQsra9tFzTrjyq3W5t1P0Wm9FxICe+x80rr7yi2rVrZzrm7+9/3X4nT55U586d5efnp9dee02JiYmaPn269u7dq61bt8rDw6OYEgMAAAAAAAAAULK8FsyWJJ3sMFS13UwGp4HkxIWb3r17q02bNvnu99prr+ny5cvasWOHatSoIUlq166dbr31Vs2fP19jx44t6qgAAAAAAAAAAJS4g8sPq83F1UqXSQ2msU5aaeF0S6X906VLl5SWlpavPt98841uu+02e9FGkrp3764GDRro66+/LuqIAAAAAAAAAAAYIub5WZKkXcF9VSWslrFhYOe0hZtu3brJ19dX3t7e6t+/v44cOXLdPjExMTp79my2M3XatWunXbt25djXarXKYrFkegAAAAAAAAAAUBrFR19Wm/3zJUmeTz9ibBhk4nRLpXl7e2vUqFH2ws2OHTs0Y8YMdezYUTt37lRISEiOfWNjYyVJQUFBWc4FBQUpPj5eVqtVZrM5y/mpU6dq8uTJRfdCAAAAAAAAAAAoJjueXKhblaAoj3pq9GQPo+PgH0p14SY9PV0pKSl5ams2m2UymTR06FANHTrUfnzgwIHq2bOnOnfurFdffVUffvhhjte4cuWK/Vr/5unpaW+T3fmJEyfq6aeftu9bLJZci0QAAAAAAAAAABghLU06vDpK3eSqU7c/ohquTrs4l0Mq1YWbDRs2qFu3bnlqe/DgQYWGhmZ7rlOnTgoLC9Ovv/6a6zW8vLwkZSx79m/JycmZ2vyb2WzOtqADAAAAAAAAAEBp8sMP0qMJr+kjvwe15b0KRsfBv5Tqwk1oaKjmzZuXp7bZLW/2TyEhITp06FCernFtybR/io2NVUBAAMUZAAAAAAAAAIBDe/fdjJ+9xtaQV2VjsyCrUl24qVq1qkaNGlUk1zp27JgCAwNzbVOtWjUFBgZq+/btWc5t3bpVLVq0KJIsAAAAAAAAAAAYYe/3UYpanSxX1wZ65BGj0yA7TrdwXVxcXJZjP/zwg3bs2KFevXplOn706FEdPXo007FBgwZp5cqVio6Oth9bvXq1Dh8+rCFDhhRPaAAAAAAoQVarVc8++6yCg4Pl5eWlsLAwrVq16rr9li1bpmHDhqlOnTry9vZWw4YNNW7cOF28eLH4QwMAAKBIxD0xRYfVUF80eU01axqdBtkx2Ww2m9EhilL9+vXVsmVLtWnTRn5+ftq5c6fmzp2roKAgbdu2TVWqVLG3rVWrliQpMjLSfiw6OlotW7aUv7+/nnjiCSUmJmratGmqXr26tm3bluel0iwWi/z8/JSQkCBfX9+ifIkAAABAqcPnX8dy1113aenSpXryySdVv359zZ8/X9u2bdPatWvVqVOnHPtVqlRJwcHBGjhwoGrUqKG9e/fqww8/VJ06dbRz584c7wmaHd4zAAAAJS96+xkFtq0pT1l15NMNqv9/NxkdqUzJ62fgUr1UWkEMGzZM33//vX755RclJSUpKChI999/v15++eVMRZuchISEaP369Xr66af13HPPycPDQ3379tVbb73F/W0AAAAAOLytW7dq8eLFmjZtmsaPHy9JGjlypJo0aaIJEyZo06ZNOfZdunSpunbtmulY69atde+99+qLL77QfffdV5zRAQAAUEgHH35fIbLqoG+Ybhid8xd2YCynm3FTWvDtMQAAAJQlfP51HBMmTNCMGTMUHx+f6d9q6tSpev755xUVFaWQkJA8X+/SpUvy9fXV008/rbfeeivP/XjPAAAAlKz4E5ekWjUVoAva/eJStfjvIKMjlTl5/QzsdPe4AQAAAADkbNeuXWrQoEGWgWK7du0kSbt3787X9U6fPi0pYxk1AAAAlF47HvpYAbqgEx711fzlgUbHQS6cbqk0AAAAAEDOYmNjFRQUlOX4tWOnTp3K1/XeeOMNubq6avDgwbm2s1qtslqt9n2LxZKv5wEAAEDBXY63qsnPGbOjT93zrGq6uRqcCLlhxg0AAAAAlCFXrlzJ9v6dnp6e9vN5tWjRIn366acaN26c6tevn2vbqVOnys/Pz/7Iz3JsAAAAKJxlUw7ILT1Fsa7V1Pa9e4yOg+ugcAMAAAAAZYiXl1emmS/XJCcn28/nxW+//aYxY8aoZ8+eevXVV6/bfuLEiUpISLA/oqOj8xccAAAABZKUJD2zqKVqKVJbXlwpN28PoyPhOlgqDQAAAADKkKCgIMXExGQ5HhsbK0kKDg6+7jX27Nmj/v37q0mTJlq6dKnc3K4/tDSbzdnO9AEAAEDxmjNHOnNGqlWrnPq+0MLoOMgDZtwAAAAAQBnSokULHT58OMs9ZrZs2WI/n5ujR4+qV69eqly5sn744QeVL1++uKICAACgkK5YUrVj8kqZlK7nn5fc3Y1OhLygcAMAAAAAZcjgwYOVlpamOXPm2I9ZrVbNmzdPYWFh9nvPREVFKSIiIlPf06dPq0ePHnJxcdHPP/+swMDAEs0OAACA/Al/cIEWXuyntZ69de+9RqdBXrFUGgAAAACUIWFhYRoyZIgmTpyos2fPql69elqwYIEiIyP16aef2tuNHDlS69evl81msx/r1auXjh07pgkTJmjjxo3auHGj/VyVKlV06623luhrAQAAQM6SLljV4Ov/SpLcb+slD25t4zAo3AAAAABAGfPZZ5/ppZde0sKFC3XhwgU1a9ZMK1euVOfOnXPtt2fPHknSm2++meVcly5dKNwAAACUIr+P+li3pkXpjGuQWn/8oNFxkA8m2z+/PoUiY7FY5Ofnp4SEBPn6+hodBwAAAChWfP5FfvGeAQAAKD4XTl5WSo26qmI7o80jZ6n9goeMjgTl/TMw97gBAAAAAAAAAMCJbL37HVWxnVG0ex21/XCM0XGQTxRuAAAAAAAAAABwErF7z6n9bxlL28Y9/l+5enFzG0fDPW4AAAAAAAAAAHASH75yVv1UXz7l0tXyjTuNjoMCYMYNAAAAAAAAAABOYN8+6dVvG6mdtirhyx9lcqUE4Ij4VwMAAAAAAAAAwMHZbNKTT0ppadLA213Url8VoyOhgCjcAAAAAAAAAADg4Da9ulbdVr8gf48kTZ9udBoUBve4AQAAAAAAAADAgVkvX1XF/z6hF7RXHduYVKfOFKMjoRCYcQMAAAAAAAAAgAPbcPeHCk3Zq3hTgNp++bTRcVBIFG4AAAAAAAAAAHBQZ/aeVdvlL0qSjoycovI1AgxOhMKicAMAAAAAAAAAgIM62G+C/JWgQ94t1fbjsUbHQRGgcAMAAAAAAAAAgAMKf329up5YoHSZZPpwtlzcXY2OhCJA4QYAAAAAAAAAAAeTeMkm75fHS5K2NB+rBveEGZwIRYXCDQAAAAAAAAAADublSSb1S/lGS8vdq2YrpxodB0XIzegAAAAAAAAAAAAg73btkt55R0pXDXl/PV/lqhudCEWJGTcAAAAAAAAAADgI6+Wr+mDwWqWnS0OHSn36GJ0IRY3CDQAAAAAAAAAADmLdbdP1ybGb9Z7XBL33ntFpUBwo3AAAAAAAAAAA4AD++GKvuq57WZLUfnQjValicCAUCwo3AAAAAAAAAACUckkXrHIfc4/MStHO4NvUdua9RkdCMaFwAwAAAAAAAABAKRfe/SXdYN2j8y6VVGf1x5LJZHQkFBMKNwAAAAAAAAAAlGKb/rta3XZOlyRFPv+x/EOrGpwIxYnCDQAAAAAAAAAApdTJQ5dV++WRcpFNm5qMVev/DjQ6EooZhRsAAAAAAAAAAEqhq1elu+4rp4dsH2hX+U5qveFtoyOhBFC4AQAAAAAAAACgFJo8Wdq4UVrjM1C+uzbIXMHb6EgoARRuAAAAAAAAAAAoZTZOD9fCKSckSXPmSHXrmQxOhJLiZnQAAAAAAAAAAADwt6NroxQ6ob+2SZozdLXuvLOZ0ZFQgphxAwAAAAAAAABAKWE5c0VX+tyhSrZzulAuRM/MqW90JJQwCjcAAAAAAAAAAJQC6Wk27W4zRk2SdyjepaIqrF0mDz8vo2OhhFG4AQAAAAAAAACgFPi126vqfPJLpcpNp99fqsC2tYyOBANQuAEAAAAAAAAAwGCr71+sHr+9JEnaNuoDNXq4q7GBYBgKNwAAAAAAAAAAGOjHH2xy+WSOJCm8/VPqOG+swYlgJDejAwAAAAAAAAAAUFbt2iUNGWpSulZqXpsPNPS3p42OBIMx4wYAAAAAAAAAAAMc2ZWoXr2ky5eljrd46/bfn5HJzdXoWDAYhRsAAAAAAAAAAEpY9LbTcm3XSo+c/Y9aNLfpm28kDw+jU6E0cLrCTdeuXWUymbJ9uLu7X7f/qFGjsu0bGhpaAukBAAAAAAAAAM7u9L5zSup0q+pcPaIx7p9p1dcX5OdndCqUFk53j5sXXnhB9913X6Zjly9f1oMPPqgePXrk6Rpms1mffPJJpmN+/FcDAAAAAAAAACikuEPxutD2Vt2Qsk9nXIPkuna1KjUIMDoWShGnK9zceuutWY59/vnnkqThw4fn6Rpubm4aMWJEkeYCAAAAAAAAAJRtsfvO60Kb7mpk3a04l8pK/XG1qt9Y1+hYKGWcbqm07CxatEjlypXTgAED8twnLS1NFoulGFMBAAAAAAAAAMqK6O1nlNC6m71oc3n5GlW/9QajY6EUcvrCTVxcnFatWqWBAweqXLlyeeqTlJQkX19f+fn5KSAgQI888ogSExOLOSkAAAAAAAAAwBn9+ac0pddGhabs1RnXIKX8vE61+jY2OhZKKadbKu3fvvrqK129ejXPy6QFBQVpwoQJatWqldLT0/XTTz9p1qxZ2rNnj9atWyc3t+x/ZVarVVar1b7PbB0AAAAAAAAAwM6dUp8+0pnzg1Sx6qd6fElnVetUz+hYKMVMNpvNZnSInKSnpyslJSVPbc1ms0wmU5bjHTt21J9//qlTp07lWHS5ntdee00vvPCCvvzyS915553Ztpk0aZImT56c5XhCQoJ8fX0L9LwAAACAo7BYLPLz8+PzL/KM9wwAACgLNk/fqBH/qaOjV4LVrJn0yy9SlSpGp4JR8voZuFQvlbZhwwZ5eXnl6XHo0KEs/Y8dO6bw8HANGzaswEUbSXrqqafk4uKiX3/9Ncc2EydOVEJCgv0RHR1d4OcDAAAAAAAAADi2Nfd/qZbP3KKlV/qof9cE/fYbRRvkTaleKi00NFTz5s3LU9ugoKAsxxYtWiRJeV4mLSdeXl6qWLGi4uPjc2xjNptlNpsL9TwAAAAAAAAAAMeWlpqutV0nq/umVyRJV2vU1ZLvPOTBJGPkUaku3FStWlWjRo0qcP9Fixapbt26at++faFyXLp0SefOnVNgYGChrgMAAAAAAAAAcF7xJy7pQLtR6n52mSTp9w7j1XHD6zK5uRqcDI6kVC+VVhi7du3SwYMHdffdd+fY5ujRozp69Kh9Pzk5WZcuXcrS7r///a9sNpt69epVLFkBAAAAAAAAAI7t0PJDOle/vTqdXSarPLT1wbm6cdM0ijbIt1I946YwvvjiC0m5L5N2yy23SJIiIyMlSadPn1bLli111113KTQ0VJL0888/64cfflCvXr00YMCA4g0NAAAAAAAAAHAoNpv02WdS9f97TLekH9AZ1yBdmveN2t3TwehocFBOWbhJT0/X4sWL1apVKzVs2DDP/fz9/XXbbbdp1apVWrBggdLS0lSvXj299tprGj9+vFxcnHaCEgAAAAAAAAAgnywW6aGHpEWLpJqao0WBT+qG9R+q3g1VjY4GB+aUhRsXFxedPHnyuu2uzbS5xt/fXwsXLiymVAAAAAAAAAAAZ7Hv89367om1WhT/lFxdpfsn11LYc9/JlZXRUEhOWbgBAAAAAAAAAKA4pCRd1YZ+09R5zct6Uak6XLmRHvqupzqwMhqKCIUbAAAAAAAAAADyYN/ifbL93/+p+5VtkqSt1Qbq/XWt5FfP4GBwKhRuAAAAAAAAAADIRVJ8sjbd9po6h78uD6UqweSnww+/q3bvj5RMJqPjwclQuAEAAAAAAAAAIBs2m7RsmVR9eA91t/4mSdpRrb9q/zhLbZtWMzgdnJWL0QEAAAAAAAAAAChtDh6UevSQBg+W3reO1RnXIG2b8LVaR3+nAIo2KEbMuAEAAAAAAAAA4C9nD13QH3e9poV7muvX9BEym6W6E4bL55EBalvFx+h4KAMo3AAAAAAAAAAAyjzL6SSFj/hAbVdPVXddUCMFKbH3IL35vpfq1jVJomiDkkHhBgAAAAAAAABQZiWeS9aW+z5Wk+WvqafttCTpqFdjJb70pr55zlMyGRwQZQ6FGwAAAAAAAABAmRMfL/386Ap1XfyAbrHFSpJi3Grq1IOT1ebtETK5uRqcEGUVhRsAAAAAAAAAQJkRHWXT+zNNmj1buiGxiu5SrE65hej4Xc8r7MP/UzVvD6MjooyjcAMAAAAAAAAAcGo2m7RzznZdeu197Y320zTbe5KklObt9FvPFeo4qYeCvSjYoHSgcAMAAAAAAAAAcEqW2Mva+dzXqrjkQ7W+slWS1E5e+rnTf/Xgs37q21cymW4zOCWQGYUbAAAAAAAAAIDTSE+Xtn20U5dnfKQ2f36prrokSUqRu3bVG6qKkx/Xyrv9DE4J5IzCDQAAAAAAAADAodls0r69Nn31tUmffSbdE/2jXtUcSVKUe12d6HG/ms4YrbAGlQ1OClwfhRsAAAAAAAAAgMOx2aSD30bo5HvLVH3zEk21PqMvdbckaYXvCPWveki+T4xW6ANdVMPVxeC0QN5RuAEAAAAAAAAAOARrUpr+mBOuxC+WK2TPCjVKjVCjv87d6fK1Lt92t4YPl/r3rylPz88MzQoUFIUbAAAAAAAAAECpFRkp/fijtGqlVR/9EKK2irOfS5G79le5Ran9B6nb87erfy3DYgJFhsINAAAAAAAAAKDUiNp2Rsfmb1D6mrW6HH1B/S9/+dcZs55TLbmZriqidm+Z+vdX02d6qWWwn6F5gaJG4QYAAAAAAAAAYIjUVOnwysM6t2yDTOGbVP3ERtW5ekQ1rp2Xm3xcPlHzjuXUu7fk3fIb+d0SpA4e/K9tOC/e3QAAAAAAAACAYpd+NV0n1h3XyeU7tcx2u7bscNOuXdInyZM1XIsytT3i3Uxnbugqr97dFP2Ym/wqXzsTUuK5gZJG4QYAAAAAAAAAUKTi/kzQie/3KeH3fdK+vaoYvUd1Eveoti6ptqSxOqAI3SBJ2u55k5p4xuhio47y6XWjGozqqPohFVTf2JcAGIbCDQAAAAAAAAAg35ITryr69yjF/X5YV/Yc1k/lB2v7qWAdPCg9fOYt/Uf/zdLHKg8dLddM9/W9pKr9pbZtpXr1HpSLy4MGvAKgdKJwAwAAAAAAAADIIiU5XTHR6Yo65aaoKCn9t99V67eFKnf2uCpajqn61UjV11X7zJh3VUvr1F+StEXtFetWXacDGiupblO5t2muwO7NFXJrqBp5uauRcS8LKPUo3AAAAABAGWO1WvWf//xHCxcu1IULF9SsWTNNmTJFt95663X7xsTE6KmnntIvv/yi9PR0devWTW+//bbq1KlTAskBAEBRSEuT4uKk06elC3tPyuX335QWfUqm07HyiItRuYsnFZB0UlXTYvSUvtb/NFCSNEQx+lofZbpWssyK8ayn85UaaOAt/hraXWrYUGrUqI/KlYtWkAGvD3B0FG4AAAAAoIwZNWqUli5dqieffFL169fX/Pnz1adPH61du1adOnXKsV9iYqK6deumhIQEPf/883J3d9fbb7+tLl26aPfu3apYsWIJvgoAACBJaVdtSjh5SfGJHjqX6Kn4eMkacVy+m3+R7dx5ucSfk3tCnDwvnVO5pLPys57V47b3tMx2uyRpkDZrqe7O8fq13U6qQR2pRg2pVkCYNpx+US51a8uvZR0Fdaqris2qqa6ri+pKaldCrxlwdhRuAAAAAKAM2bp1qxYvXqxp06Zp/PjxkqSRI0eqSZMmmjBhgjZt2pRj31mzZunIkSPaunWr2rZtK0nq3bu3mjRporfeekuv/X979x4f45n/f/w9OR9MQpwSGnUIoiKlipWqQ3RTpWtpHdovq60SXZSytlTr1DorrdapupYuuy31q+5+1XaVFaLUoeRbVNBWHCKoOCQh57l/f0Sm0mQiRDIzyev5eMzDXNf9uSefuczhnvnMdV8zZ5bLfQAAwJlZLFJ6+s3Lz2nKPnNe2VfSlHEpTZmXryvrynXlXElV7tVUHQnupgS3EKWmSnV+jFW3I/PlkZki76xr8s2+KnPuVfkZ1xSgXA3Xx1qrZyRJvRSnDbK9ZkxtJclkkmrVktz9Gui7S510vWodZdeoI6NOHXk1qiu/B4JVs9V9WtCijt5xz9/zfqmIdWsA3FsUbgAAAACgElm/fr1cXV0VHR1t7fPy8tKLL76oiRMn6syZMwoODra5b5s2baxFG0kKDQ1V165dtW7dOgo3AAC7Moy8okhujqHcbItyM3MKXCxZOco2ByjH5K6cHCn3wiUZieeUk56t3Ixs5WTkKDc9S7kZ2bJkZOl8o0eU5hGgrCypyslDqnU8VsrMkjIzpcxMmbJuXrIztbXpCJ30DNWNG1LY6U3q+eM7csvJkHtOujxy0+VhSZenJV3exg09q4/1b3WXJP1Bn+lves7mffpQH2utQiRJvXRJ0/RPm7FBXldVP1AKCJBquzfQ/jM9leVXQznVakjVa8i1dg151aslc8OamtI6RO81ltzcJKm1pJh79x8BoNQo3AAAAABAJXLw4EE1adJEfn5+Bfrbts07uUlcXFyRhRuLxaLvvvtOgwcPLrStbdu22rx5s1JTU2U2m8sm8Xvsgw+kkB0r5JaVXuT2dHMt/fBQPxlGXjt0z0fyyEgpMjbTp5qOtRlojW26b428blwuMjbL06yjv3nBGtvkwCfySb1QZGyOu7cOR0RbY0Pi1st87WyRsRYXN8V1GGltNzr0ufwunywyVpIOdBxjvd7g+42q9vNxm7EHH3lZFte8n1rXj/9S1c8fsRkb1/6PyvHwkSTVO75Ftc7F2Yz9v7ZDleXtL0m678ftCjqz12bsoYdfULpvDUlS3YSvVTfh6yLjDElHWv1B1/3yVlQIOr1H9X6KsRl79MFnlVK1niSpduIBNTixucg4SToW1kdXqud9eVoz6TuFHPvCZuzxZr2UXKuZJKn6xaNq+v2GwrE3g38IfVIXA8MlSdWSf9ADh9bajP2p8eNKqvuwJMn/6im1iFtdZJwkJTSM1Nl6EZKkKinn1OrACpuxp+t31Kn6nSRJPtd/1sP7ltqMPRvcXj81ylsPyzP9qn6zZ6HN2HN1HtaJJj0kSe5Z1/XIrnlFxknS+cCWig/tJUlyzc1Sx9gZNmN/rvmADjfvb21Hxky2GZsc0Fj/F/4Ha7vzjjflaskuMvZq1fr6tuWL1nbHr2fJI/t6oThJSjHX1d7Wf7S2O3wzT94ZV1VEqK5719Sutq9Y2xF731WVGxeLjM3wrKodv3nV2v7Nt4vln3q2yNhsd1/9N+INa7tt3HIFXPlRhiSTYUiGIePmv7kmd/0rYrZuNvXIoWUKvHxEpltifrkufdR+mSyWvNiux5aowaV9Nwfsl9j8G3u/1V+V7eIpi0Xq/tMitUjedjPGIhfDIt3812RY9GbztUpz9ZdhSH3OvKMOlz6XSXnbTIZFLpZcmYxcmQyLXgrepAsuQcrJkYYmz1b/tL/I5eY2V+XK1cix/vuo+x7FW5ooN1eaoqmaqmlFjFie1tqvA2otSZqgDzVLE23GPqod2qlHJUkjFaP3Ncpm7JxD3fWlQiVJ/rqgh7XFZmwVpVmvZ7hVUUqOWekuvkp3raJMN19lepiV7VlFuZ6+avdQkO5vKvn5SXWyH9Kuk8vkGuAnjxr+cq/hL+861eRfz1/+DQL0jtlL75jyb7mlVEyRB4CDM1Amrl27Zkgyrl27Zu9UAAAAgDLH8a/zaN68uREZGVmo/8iRI4YkY9myZUXu9/PPPxuSjDfffLPQtsWLFxuSjPj4eJt/NyMjw7h27Zr1cubMGbs+Znx8DOOCat7y1WPBy149XKDrpO63GXtEzQp0HdYDNmNP6v4CXXvUxmbsRdUo0LVNnWzGXpd3ga6N6m4z1sj/5vXmZa36FhvrozRrc6WeKza2pi5Ym4s0vNjY+3XS2pyjPxcb+4AOW5tTNKXY2DbaY22O09xiYztpm7X5Ry0uNra7Nlqbz2llsbF9tdba7KN1xcY+p5XW5hP6otjY4VpkbXbStmJj/6w51ubD2lts7BRNsTab6UixsXM1ztq8XyeLjV2sP1qbNXSx2NiVes7a9Nb1YmPXqU+BruJiv9ATBbrS5GMzdps6FeiqyK8RX+iJYsdNslib69Sn2Niyeo2or5+szdu9RjTXIWvzdq8Rj7h9Y3h7G4afn2G86rvIuOBS2zjnWtc441bfSPAIMU54NTfifVoaR8xtjT+22Wc88YRh/P73hjH90S+Nb+r1MXY1/B/j6ybPG7HNhxnbW40yYtr92Yh59A1jyeh4Y/58w1iyxDD+39wfjN0j1xj7Jqw3Ds74wjj03lYjftVu46cNcUbitmPGxZNpRmqqYeTk2OUtEIAdlfRzEzNuAAAAAKASSU9Pl6enZ6F+Ly8v63Zb+0m6q30ladasWZo2zfYvoMvbU09Jh77+vbxzip5Fc9G3ofrlTYKQySQd+/ZJncu8VGTsZe+66t/ql9iTB5/QtfTwImNTPWvomda/xCZ+F6Wv00KKjM1wM+vZtr/E/nz4MX19rW6RsTmuHvqf3+TFSVLK95319ZVqRcZK0oAIQyaXvOCM+Ee1M7nw/2u+/r9xVc7Nbw8sxyO082eLzdhebbyUefOm3H9sp51JaTZjf9fGV6l5Dx1VOdlaOxOfsxkb9VBVtfXNux5wqqVizzxvM7ZLyxoKuznxq87ZMMUmvGAz9pEWgWpUNe96g3Ohiv2x8IwySZJJatM8WEEBec2QC40Ve/zFomMlPdisgfxr5l2//+cG2hE/xNbNqlmTxhoamNeuezlYO44MtRnbMOQBRdfJa9e+GqQd30UXHSjpvgYPatjNyXPVU2tqx8FhNmNr1Wutl+rnXfe7Xk07vrW9LoZ/cHv9sWHedd8Ms3bs/aPNWK86HTW8cd51zywvbf9meFF/XpLkUrudRuRNVpBrrpu2fz3CZmxWzVYa+cAv7R3bR8i4NeKWq2kBD+jlFr+098S+ZJ1x8+vYZP8QjWr5Sztu11B5ZqcVTkDSFXM9jX7ol/bRb17QqcwrKkqqT229csuK7Sf3/UGXbhQ90y7dq5rG/OaX9rkDzyomtUNRKSjL3VdjH/mlfTmur7ZffSjvheBXF4ubh17vnNd0cZEyvntWOy63LhBjcvnl+tzHJJNLXtPzyADtvNg6b8dfxZlcTHq3s7sM97zNteIHadeFdnmN/Iuri2RykcnFpMXtzbJ45u0ekPCivrnYxZqUyc1Vru55/5rcXLXqwdpyqSK5ukreF4br6OVecnV3kYu7a97Fw00u7q5y9XDVv+9vIFefvFi39D/pWuZLcvV0k4unu9y83PKue7jJ5OqinaZbR3LEzUvRlhRoPX7zUrROBVqNbl4A4O6YDMMw7J1ERZSSkiJ/f39du3at0CkIAAAAgIqG41/nERYWptq1a2vr1q0F+r///ns1b95cy5Yt07Bhhb/gvXTpkmrWrKk333xTkyZNKrBtyZIlGjFihOLj49W0adMi/25mZqYyMzOt7ZSUFAUHB/OYAQAAQKVR0s9NzLgBAAAAgEokKChIiYmJhfqTkpIkSXXq1Clyv4CAAHl6elrj7mRfKW+mTlGzdQAAAAAU5GLvBAAAAAAA5adly5Y6fvy4UlIKniJsz5491u1FcXFxUYsWLbR///5C2/bs2aOGDRvKbDbf83wBAACAyobCDQAAAABUIn369FFubq6WL19u7cvMzNTKlSvVrl07BQfnLYpx+vRpxcfHF9p33759BYo3x44d03//+1/17du3fO4AAAAAUMGxxk0Z4RzfAAAAqEw4/nUu/fr104YNGzRmzBiFhIToo48+0t69e7V161Z17NhRktS5c2dt375dt35kTE1NVatWrZSamqpx48bJ3d1dCxYsUG5uruLi4lSzZs0S58BjBgAAAJUNa9wAAAAAAIr0t7/9TZMmTdLq1at15coVhYeHa+PGjdaijS1ms1kxMTEaM2aMpk+fLovFos6dO+udd965o6INAAAAANuYcVNG+PUYAAAAKhOOf3GneMwAAACgsinpMTBr3AAAAAAAAAAAADgICjcAAAAAAAAAAAAOgsINAAAAAAAAAACAg6BwAwAAAAAAAAAA4CAo3AAAAAAAAAAAADgICjcAAAAAAAAAAAAOgsINAAAAAAAAAACAg3CKwk1SUpImTJigLl26yGw2y2QyKSYmxmb8rl271KFDB/n4+CgwMFCjRo1SWlpaif/eihUr1KxZM3l5ealx48Z6//3378G9AAAAAAAAAAAAKJ5TFG6OHTumOXPmKDExUS1atCg2Ni4uTl27dtWNGze0YMECDRkyRMuXL1ffvn1L9Lc++OADDRkyRM2bN9f777+v9u3ba9SoUZozZ869uCsAAAAAAAAAAAA2udk7gZJo3bq1kpOTFRAQoPXr1xdbhJk4caKqVaummJgY+fn5SZLq16+voUOHavPmzYqKirK5b3p6ul5//XX16NFD69evlyQNHTpUFotFb731lqKjo1WtWrV7e+cAAAAAAAAAAABucooZN2azWQEBAbeNS0lJ0VdffaWBAwdaizaSNGjQIFWpUkXr1q0rdv9t27YpOTlZw4cPL9A/YsQIXb9+XV988cXd3QEAAAAAAAAAAIAScIrCTUkdOnRIOTk5evjhhwv0e3h4qGXLljp48GCx++dv//X+rVu3louLy233BwAAAAAAAAAAKA2nOFVaSSUlJUmSgoKCCm0LCgpSbGzsbfd3dXVVrVq1CvR7eHioevXqOnfunM19MzMzlZmZaW1fu3ZNUt4sIAAAAKCiyz/uNQzDzpnAWeQ/VvjMBAAAgMqipJ+byr1wY7FYlJWVVaJYT09PmUymEt92enq6db9f8/Lysm4vbn8PD48it91u/1mzZmnatGmF+oODg4v9mwAAAEBFkpqaKn9/f3unASeQmpoqic9MAAAAqHxu97mp3As3O3bsUJcuXUoUe/ToUYWGhpb4tr29vSWpwMyXfBkZGdbtxe1vq6h0u/1fe+01jR071tq2WCy6fPmyqlevfkfFp3slJSVFwcHBOnPmTIH1fgAAAFAx2fv4zzAMpaamqk6dOuX+t+Gc6tSpozNnzshsNvOZyQkxfqXD+JUO41c6jF/pMH6lw/iVHmNYOvYev5J+bir3wk1oaKhWrlxZotiiTnlWkvj8U6bdKikp6baDERQUpNzcXF28eLHA6dKysrKUnJxc7P6enp6FZvpUrVr1DrIvG35+fjyBAQAAKhF7Hv8x0wZ3wsXFRffdd5+90+AzUykxfqXD+JUO41c6jF/pMH6lw/iVHmNYOo7+uancCzeBgYF6/vnny+S2w8LC5Obmpv3796tfv37W/qysLMXFxRXoK0rLli0lSfv371f37t2t/fv375fFYrFuBwAAAAAAAAAAKAsu9k7gXvL399djjz2mNWvWWM+XLEmrV69WWlqa+vbta+27ceOG4uPjdenSJWtfZGSkAgICtHTp0gK3u3TpUvn4+KhHjx5lfycAAAAAAAAAAEClVe4zbu7W9OnTJUlHjhyRlFeM2blzpyTpjTfesMbNmDFDERER6tSpk6Kjo3X27FnNnz9fUVFR6tatmzVu79696tKli6ZMmaKpU6dKylvj5q233tKIESPUt29fPf7444qNjdWaNWs0Y8YMBQQElNO9LT1PT09NmTKl0OnbAAAAUDFx/AfcGZ4zpcP4lQ7jVzqMX+kwfqXD+JUO41d6jGHpOMv4mQzDMOydREkUt1jlr+/Czp07NX78eB04cEBms1n9+vXTrFmzZDabrTExMTGFCjf5PvzwQ82fP18nT55UcHCwRo4cqdGjR9tlwUwAAAAAAAAAAFB5OE3hBgAAAAAAAAAAoKKrUGvcAAAAAAAAAAAAODMKN5XM0qVL9dBDD8nd3b3QKeJutXv3brm4uFjXFgIAAIDzut0xYHR0tIKCguTn56cWLVrof//3f8s/SQAAAACAJAo3lU5QUJCmTp2qp59+2maMxWLRmDFj1KZNm3LMDAAAAGXldseAY8eOVUJCglJSUvTXv/5VAwcOVHJycjlnCQAAAACQKNxUOr169VLPnj1VtWpVmzHLly9Xu3bt1KxZs/JLDAAAAGXmdseAoaGh8vT0lCSZTCZlZWUpMTGxHDMEyk9SUpImTJigLl26yGw2y2QyKSYmxmZ8VlaWZs6cqdDQUHl5eal27drq0aOHzp49W35JO5A7Hb98V69eVa1atWQymbR+/fqyT9RBlXT8bty4ocWLFysqKkpBQUEym81q1aqVli5dqtzc3PJP3IHc6WNw165d6tChg3x8fBQYGKhRo0YpLS2t/BJ2Et9++62efPJJBQYGqkqVKgoPD9d7771X6R9vd2LLli2KjIyUv7+/zGazWrdurbVr19o7LaczdOhQmUwmPfnkk/ZOxSls3bpVgwcPVpMmTeTj46OGDRtqyJAhSkpKsndqDiUzM1Pjx49XnTp15O3trXbt2umrr76yd1rFonBTAezbt08jR45U8+bN5evrq3r16qlfv346fvz4Hd9WcnKy3n33XU2bNq0MMgUAAMC9ci+PASVp+PDh8vb2Vps2bRQZGakWLVrc44wBx3Ds2DHNmTNHiYmJt32cZ2dnq0ePHpoxY4a6deumJUuW6NVXX5Wvr6+uXbtWThk7ljsZv1tNnjxZN27cKMPMnENJx++nn37Syy+/LMMwNHbsWL399ttq0KCBhg8frsGDB5djxo7nTh6DcXFx6tq1q27cuKEFCxZoyJAhWr58ufr27VtO2TqHb7/9VhEREUpISND48eM1f/58NWzYUKNHj9bYsWPtnZ5TWLlypaKiouTu7q6ZM2dq3rx56tixo86cOWPv1JzK/v37tWrVKnl5edk7Facxfvx4xcTEqHfv3nrvvff0zDPPaN26dWrVqpXOnz9v7/QcxvPPP68FCxZowIABWrhwoVxdXdW9e3ft3LnT3qnZ5GbvBFB6c+bM0ddff62+ffsqPDxc58+f16JFi/TQQw/pm2++UVhYWIlv6/XXX9crr7xS7IwcAAAA2N+9PAaUpCVLluj9999XTEyMDh8+LJPJVEaZA/bVunVrJScnKyAgQOvXry/2C9x33nlH27dv186dO9W2bdtyzNJx3cn45Tt8+LCWLl2qyZMna/LkyeWQpeMq6fgFBgbq0KFDat68ubVv2LBhGjx4sFauXKlJkyYpJCSkvNJ2KHfyGJw4caKqVaummJgY+fn5SZLq16+voUOHavPmzYqKiiqvtB3aBx98IEnasWOHAgICJOU93jp16qRVq1Zp4cKF9kzP4SUkJGjEiBF6+eWXGatSMAxDo0aN0qBBg7R161Z7p+M0FixYoA4dOsjF5Zf5Gd26dVOnTp20aNEi1i+XtHfvXn3yySeaN2+exo0bJ0kaNGiQwsLC9Oqrr2rXrl12zrBozLipAMaOHatTp07pvffe05AhQ/TGG28oNjZWOTk5mj17dolv5+DBg9q3b5+GDh1ahtkCAADgXrhXx4C3cnV1VdeuXbVlyxZt2rTpHmcMOAaz2Wz9YrI4FotFCxcuVO/evdW2bVvl5OQwY0QlH79bjR49Wr1799ajjz5aRlk5j5KOX40aNQoUbfL17t1bknT06NF7npuzKOkYpqSk6KuvvtLAgQOtRRsp78u6KlWqaN26dWWZplNJSUmRl5dXoR/xBgUFydvb2z5JOZFly5YpNzdXb775piQpLS1NhmHYOSvns3r1ah0+fFgzZsywdypOpWPHjgWKNvl9AQEBlfq94lbr16+Xq6uroqOjrX1eXl568cUXtXv3boedGUfhpgKIiIiQh4dHgb7GjRurefPmd/QE3b59u44dO6a6desqMDBQa9eu1Zw5c/TCCy/c65QBAABQSvfqGLAoOTk5+uGHH0p1G4Cz+/7773Xu3DmFh4crOjpavr6+8vX1VXh4uLZt22bv9JzGp59+ql27dmnu3Ln2TqVCyD/tTY0aNeycieM7dOiQcnJy9PDDDxfo9/DwUMuWLXXw4EE7ZeZ4OnfurJSUFA0bNkxHjx7VqVOntGzZMn322Wd67bXX7J2ew9uyZYtCQ0O1adMm3XfffTKbzapevbomTZoki8Vi7/ScQmpqqsaPH6+JEycqMDDQ3uk4vbS0NKWlpfFecdPBgwfVpEmTAkV8SdbZ1HFxcXbI6vY4VVoFZRiGLly4UOgXOjk5OcrJyVFubq5ycnKUkZEhd3d3a9XxmWeescaOHj1aDRo00IQJE8o7fQAAANyFuzkGvHbtmr744gv17NlTXl5e2rBhg7Zt26ZZs2bZ6V4AjuHEiROS8k6XFhAQYD2V0MyZM9WtWzft27dP4eHh9kzR4aWnp2vcuHEaM2aM6tevr4SEBHun5NSysrL07rvvqkGDBmrTpo2903F4+QtzBwUFFdoWFBSk2NjY8k7JYQ0dOlRHjhzRBx98oL/85S+S8mbhLlq0SC+99JKds3N8J06ckKurq1544QW9+uqrevDBB/XZZ59p+vTpysnJ4ZiqBN588015e3trzJgx9k6lQnj33XeVlZWl/v372zsVh5CUlGTzvUCSzp07V94plQiFmwrq73//uxITE63TNPNNnz5d06ZNs7ZnzJihlStX6vnnn5ePj498fHys27y9vVWlShXWuwEAAHASd3MMaDKZ9OGHH2r48OEyDEMhISH6xz/+oZYtW5Zz9sCds1gsysrKKlGsp6fnHa3dlJaWJinvV8AHDx5UcHCwJCkyMlIhISGaO3eu1qxZc+dJO5CyHD9Jmj17trKzszVx4sS7Sc/hlfX4/drIkSP1/fff64svvpCbW8X4OqcsxzA9Pd263695eXlZt1c0dzOmrq6uatSokR5//HH17dtXXl5e+vjjj/Xyyy8rMDBQvXr1KtukHcjdjF9aWposFotmz56t8ePHS5KefvppXb58WQsXLtTEiRNlNpvLMm2HcTfjd/z4cS1cuFAff/xxkc/XyuRevCbu2LFD06ZNU79+/RQZGXmvU3RK6enpNt8L8rc7oorxTl+B3IsnaHx8vEaMGKH27dvrueeeK7Bt6tSpmjp1aoluf9WqVSWKAwAAQOnY8xjQz8+P0z7Bae3YsUNdunQpUezRo0cVGhpa4tvOX9fhkUcesRZtJKlevXrq0KGDwy5keyfKcvwSEhI0b948LV68WFWqVLnbFB1aWY7fr82bN08ffvih3nrrLXXv3v2ub8fRlMdzODMzs9C2jIyMCrt2y92M6ezZs7Vw4UKdOHHC+nzt16+funTpohEjRujJJ5+sMMXC27mb8fP29tb169f17LPPFtj+7LPP6ssvv9TBgwfVsWPHskjX4dzN+I0ePVoRERF6+umnyzg7x1fa18T4+Hj17t1bYWFh1tlzyHs/sPVekL/dEVWOV10nUton6Pnz59WjRw/5+/tbF14CAACAY+MYELg7oaGhWrlyZYliizpFRnHq1KkjSapdu3ahbbVq1aoQ62OU5fhNnjxZdevWVefOna2nSMtfn+Xnn39WQkKC6tWrV2hBZWdSluN3q1WrVmn8+PF66aWX9MYbb9z17TiishzD/Pj8U6bdKikpyfocr2juZkyXLFmiyMjIQkXWnj17auzYsUpISFBISMg9z9UR3c341alTRydOnCj0flGrVi1J0pUrV+5tkg7sTsfvv//9r7788kt99tlnBU6nmZOTo/T0dCUkJCggIKDQ2iQVVWleE8+cOaOoqCj5+/tr06ZNlWaWV0kEBQUpMTGxUH/++4Ojvh9QuHEwpXmCXrt2TU888YSuXr2q2NhYh33QAQAAoCCOAYG7ExgYqOeff75MbrtFixZyd3cv8oP+uXPnVLNmzTL5u+WpLMfv9OnT+uGHH9SwYcNC24YPHy4p78tMZz41d1mOX75//vOfGjJkiJ566iktXry4TP+WPZTlGIaFhcnNzU379+9Xv379rP1ZWVmKi4sr0FeR3M2YXrhwQbm5uYX6s7OzJeV9iV5Z3M34tW7dWidOnFBiYmKB17z8dTMqwvtFSd3p+J0+fVqS9NRTTxXalpiYqAYNGuidd97RK6+8co8ydGx3+5qYnJysqKgoZWZmauvWraX6sUBF1LJlS23btk0pKSkFioB79uyxbndEFG4czN0+QTMyMvS73/1Ox48f15YtW/TAAw/c++QAAABQJjgGBByP2WxW9+7dtXHjRsXHx1tnuh09elS7du3SsGHD7JyhY5s+fbouXbpUoO/w4cOaNGmSXn31VbVv316+vr52ys457NixQ88884w6duyov//97049O8ke/P399dhjj2nNmjWaNGmS9dfnq1evVlpamvr27WvnDB1HkyZN9NVXXyk5OVnVq1eXJOXm5mrdunUym81q1KiRnTN0bP3799cnn3yiFStWaMaMGZLyToO7cuVKBQQEqHXr1nbO0HFFRkZqw4YNhfqjo6N1//336/XXX1eLFi3skJnzuH79urp3767ExERt27ZNjRs3tndKDqdPnz56++23tXz5co0bN05S3mk0V65cqXbt2hU4Ja4joXBTAeTm5qp///7avXu3/vnPf6p9+/b2TgkAAABljGNA4O5Nnz5dknTkyBFJeV/k7ty5U5IKnIpq5syZ2rp1qyIjIzVq1ChJ0nvvvaeAgABNnDixnLN2HCUZvw4dOhTaL392TZs2bSrVYue/VpLxO3XqlHr27CmTyaQ+ffro008/LXAb4eHhCg8PL8esHUtJn8MzZsxQRESEOnXqpOjoaJ09e1bz589XVFSUunXrVv6JO6gJEyZo4MCBateunaKjo+Xt7a2PP/5Y3377raZPny53d3d7p+jQfv/736tr166aNWuWLl26pAcffFCff/65du7cqQ8++KDIRdGRp169eqpXr16h/ldeeUW1a9eu1O8VJTVgwADt3btXgwcP1tGjR3X06FHrtipVqjCGktq1a6e+ffvqtdde08WLFxUSEqKPPvpICQkJWrFihb3Ts8lkGIZh7yRQOq+88ooWLlyo3/3ud0VO9R04cKAdsgIAAEBZ4hgQuHsmk8nmtl9/RD5w4IDGjx+v3bt3y8XFRZGRkZo3b16l/kXrnYzfrWJiYtSlSxd9+umn6tOnT1mk5hRKMn75Y2XLlClTNHXq1HudmtO4k8fgzp07NX78eB04cEBms1n9+vXTrFmzWP/hV/7zn/9o1qxZOnLkiFJSUtS0aVONGDGC2YUllJaWpjfeeENr167V5cuX1bRpU40fP14DBgywd2pOqX79+goLC9PGjRvtnYrDq1+/vk6dOlXktvvvv7/A2kGVWUZGhiZNmqQ1a9boypUrCg8P11tvvaXHH3/c3qnZROGmAujcubO2b99uczv/xQAAABUPx4AAAAAAUDFRuAEAAAAAAAAAAHAQrGwHAAAAAAAAAADgICjcAAAAAAAAAAAAOAgKNwAAAAAAAAAAAA6Cwg0AAAAAAAAAAICDoHADAAAAAAAAAADgICjcAAAAAAAAAAAAOAgKNwAAAAAAAAAAAA6Cwg0AAAAAAAAAAICDoHADAAAAAAAAAADgICjcAAAAAAAAAAAAOAgKNwAAAAAAAAAAAA6Cwg0AAAAAAAAAAICDoHADAAAAAAAAAADgICjcAAAAAAAAABXQU089JZPJJJPJpLlz5xYbO2vWLGts27ZtlZaWVk5ZAgB+zWQYhmHvJAAAAAAAAADcW8eOHVNYWJhycnJUvXp1nTx5UmazuVDcihUrNGTIEElSaGioYmNjVaNGjfJOFwBwEzNuAAAAAAAAgAqoadOmevHFFyVJycnJWrBgQaGYf/3rXxo2bJgkKTg4WJs3b6ZoAwB2RuEGAOCUmPIPAAAAALc3depU+fr6SpIWLFigy5cvW7fFxsaqf//+ys3NVfXq1fWf//xHwcHB9koVAHAThRsAgFOaNWuW3NzcJElz585VampqkXErVqzQxIkTJeVN+d+0aZOqVKlSbnkCAAAAgD0FBgZq7NixkqSUlBTNmTNHknTo0CH17NlTGRkZ8vX11aZNm9SsWTN7pgoAuInCDQDAKTHlHwAAAABK5s9//rNq1aolSVq0aJF2796txx9/XFevXpWHh4c2bNigtm3b2jlLAEA+k2EYhr2TAADgbpw/f14hISG6fv26/Pz8dPLkSQUEBEjKm/IfFRWljIwMVa9eXbGxsfx6DAAAAECltXjxYo0cOVKS5OrqqtzcXLm4uOgf//iH+vfvb+fsAAC3YsYNAMBpMeUfAAAAAEomOjpaISEhkqTc3FxJ0vvvv0/RBgAcEDNuAABOLTU1VSEhIbp48aJ8fHy0ZcsWPf3000pKSpKHh4c2btyo3/72t/ZOEwAAAADs6uzZs4qIiNCZM2ckSWFhYTp06JCdswIAFIUZNwAAp2Y2mzV58mRJ0o0bN/Too48qKSlJLi4u+tvf/kbRBgAAAECll5ycrKioKGvRRpIOHz6sf//733bMCgBgC4UbAIDTY8o/AAAAABTt+vXr6tGjh44ePSpJGjx4sHXbhAkTZLFY7JUaAMAGCjcAAKd34cIFZWZmWtthYWEaPny4HTMCAAAAAPvLzs7WU089pT179kiSxo0bpxUrVqhXr16SpO+++05r1qyxY4YAgKKwxg0AwKklJyfr0Ucftf56LN+mTZv0xBNP2CkrAAAAALAvi8WiAQMG6JNPPpEkDRo0SKtWrZLJZNKRI0cUHh4ui8WievXq6fjx4/L09LRzxgCAfMy4AQA4Lab8AwAAAEDRRo0aZS3a9OjRQytWrJDJZJIkNW/eXAMGDJAknT59WosWLbJbngCAwijcAACcElP+AQAAAKBoU6dO1eLFiyVJERER+vTTT+Xm5lYgZtq0aXJ3d5ckzZw5U1evXi3vNAEANlC4AQA4HYvFokGDBmnz5s2S8qb8z507V5I0ffp0ubjkvb1NmjSpwNo3AAAAAFDRLV68WNOmTZOUN7Nm48aN8vb2LhTXoEEDDRkyRJJ0+fJlzZ49u1zzBADYxho3AACnM3LkSOuvx3r06KHPP/+8wK/HBg0apNWrV0uS3n77bf3pT3+yS54AAAAAUJ4++eQTDRgwwLp2za5du1S3bl2b8UlJSWrUqJHS09Pl7e2tEydOFBsPACgfFG4AAE5l6tSp1l+PRUREaMuWLYV+PXby5Ek1bdpU2dnZCggI0I8//qiqVavaIVsAAAAAAADgznCqNACA02DKPwAAAAAAACo6ZtwAAJwCU/4BAAAAAABQGVC4AQAAAAAAAAAAcBCcKg0AAAAAAAAAAMBBULgBAAAAAAAAAABwEBRuAAAAAAAAAAAAHASFGwAAAAAAAAAAAAdB4QYAAAAAAAAAAMBBULgBAAAAAAAAAABwEBRuAAAAAAAAAAAAHASFGwAAAAAAAAAAAAdB4QYAAAAAAAAAAMBBULgBAAAAAAAAAABwEBRuAAAAAAAAAAAAHASFGwAAAAAAAAAAAAdB4QYAAAAAAAAAAMBBULgBAAAAAAAAAABwEP8fwqCeGEJ9JaoAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 2000x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.ticker import ScalarFormatter\n",
    "\n",
    "# 첫 번째 x 범위 설정\n",
    "x1 = np.linspace(-16384, -8192, 400000, dtype=np.float32)\n",
    "\n",
    "# 두 번째 x 범위 설정\n",
    "x2 = np.linspace(-16, 0, 400000, dtype=np.float32)\n",
    "\n",
    "# 첫 번째 함수 계산\n",
    "y1 = (1 + x1 / 16384) ** 16384\n",
    "exp_y1 = np.exp(x1)\n",
    "# diff1 = exp_y1 - y1\n",
    "\n",
    "# 두 번째 함수 계산\n",
    "y2 = (1 + x2 / 16384) ** 16384\n",
    "exp_y2 = np.exp(x2)\n",
    "# diff2 = exp_y2 - y2\n",
    "\n",
    "# 첫 번째 그래프의 최소 및 최대 diff 값 계산\n",
    "y1_min = np.min(y1)\n",
    "y1_max = np.max(y1)\n",
    "\n",
    "# 두 번째 그래프의 최소 및 최대 diff 값 계산\n",
    "y2_min = np.min(y2)\n",
    "y2_max = np.max(y2)\n",
    "\n",
    "# 만약 diff_min과 diff_max가 동일하거나 거의 동일하다면, 여유를 추가\n",
    "if y1_min == y1_max:\n",
    "    y1_min -= 1e-29\n",
    "    y1_max += 1e-29\n",
    "\n",
    "y2_min -= 5e-2\n",
    "y2_max += 5e-2\n",
    "\n",
    "# 그래프 그리기\n",
    "fig, axes = plt.subplots(1, 2, figsize=(20, 6))\n",
    "\n",
    "# 첫 번째 그래프\n",
    "axes[0].plot(x1, exp_y1, label=r'exponential', color='blue')\n",
    "axes[0].plot(x1, y1, label=r'$p_{14}$', linestyle='--', color='red')\n",
    "# axes[0].set_title(r'Difference between $exp(x)$ and $p_{12}(x)$ on [-4096,-2048]', fontsize=15)\n",
    "axes[0].set_xlabel(r'$x$', fontsize=22)\n",
    "axes[0].set_ylabel(r'$y$', fontsize=22, rotation=0)\n",
    "axes[0].tick_params(axis='both', which='major', labelsize=12)\n",
    "# axes[0].grid(True)\n",
    "axes[0].legend(loc='upper left', fontsize=14)\n",
    "axes[0].set_ylim([y1_min, y1_max])\n",
    "axes[0].set_xticks([-16384, -8192])\n",
    "axes[0].set_xticklabels([r'$-2^{14}$', r'$-2^{13}$'], fontsize=12)\n",
    "\n",
    "# 두 번째 그래프\n",
    "axes[1].plot(x2, exp_y2, label=r'exponential', color='blue')\n",
    "axes[1].plot(x2, y2, label=r'$p_{14}$', linestyle='--', color='red')\n",
    "# axes[1].set_title(r'Difference between $exp(x)$ and $p_{12}(x)$ on [-16, 0]', fontsize=15)\n",
    "axes[1].set_xlabel(r'$x$', fontsize=22)\n",
    "# axes[1].set_ylabel(r'y', fontsize=22, rotation=0)\n",
    "axes[1].tick_params(axis='both', which='major', labelsize=12)\n",
    "# axes[1].grid(True)\n",
    "axes[1].legend(loc='upper left', fontsize=14)\n",
    "axes[1].set_ylim([y2_min, y2_max])\n",
    "\n",
    "# # y축 눈금 형식 설정\n",
    "# for ax in axes:\n",
    "#     ax.yaxis.set_major_formatter(ScalarFormatter())\n",
    "#     ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "    \n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> codes/figures_mm_gk.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "522971bc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Data extracted from the table\n",
    "d_values = [256, 512, 768]\n",
    "pcmm_values = [0.138, 0.139, 0.275]\n",
    "ccmm_values = [0.297, 0.463, 1.259]\n",
    "factor_values = [2.15, 3.33, 4.58]\n",
    "\n",
    "# Create a subplot with two plots\n",
    "fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(12, 6))\n",
    "\n",
    "# First plot for PCMM and CCMM vs d\n",
    "ax1.plot(d_values, ccmm_values, marker='o', label='CCMM')\n",
    "ax1.plot(d_values, pcmm_values, marker='o', label='PCMM')\n",
    "# ax1.set_title('PCMM vs CCMM based on d', fontsize=20)  # Set title font size\n",
    "ax1.set_xlabel('d', fontsize=18)  # Set x-axis label font size\n",
    "ax1.set_ylabel('Computation time (s)', fontsize=18)  # Set y-axis label font size\n",
    "ax1.legend(fontsize=20)  # Set legend font size\n",
    "ax1.grid(True)\n",
    "ax1.set_xticks(d_values)  # Set the x-ticks to be only the d_values\n",
    "ax1.tick_params(axis='both', which='major', labelsize=18)  # Set tick label font size\n",
    "\n",
    "# Second plot for factor vs d\n",
    "ax2.plot(d_values, factor_values, marker='o', color='green', label='Factor')\n",
    "# ax2.set_title('Factor based on d', fontsize=20)  # Set title font size\n",
    "ax2.set_xlabel('d', fontsize=18)  # Set x-axis label font size\n",
    "ax2.set_ylabel('Factor', fontsize=18)  # Set y-axis label font size\n",
    "ax2.legend(fontsize=20)  # Set legend font size\n",
    "ax2.grid(True)\n",
    "ax2.set_xticks(d_values)  # Set the x-ticks to be only the d_values\n",
    "ax2.tick_params(axis='both', which='major', labelsize=18)  # Set tick label font size\n",
    "\n",
    "# Show the plot\n",
    "plt.tight_layout()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "19b3c7f3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABKIAAAJNCAYAAAACpt3nAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/H5lhTAAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOzdd3hURdvH8e+mF9LovTcpIkUf6QgkNBELvaOAFAuKIkUFVFCK6GOliUhvAiLSEpCOCgGVXqR3Qkkvm93z/pE3+xBJIAlJNuX3ua5c7J4zZ+becLI7e585MybDMAxEREREREREREQymYO9AxARERERERERkbxBiSgREREREREREckSSkSJiIiIiIiIiEiWUCJKRERERERERESyhBJRIiIiIiIiIiKSJZSIEhERERERERGRLKFElIiIiIiIiIiIZAkneweQ01mtVi5fvoyXlxcmk8ne4YiIiMhdDMMgPDyc4sWL4+Cg6285mfpcIiIi2VNa+1tKRD2ky5cvU6pUKXuHISIiIvdx4cIFSpYsae8w5CGozyUiIpK9pba/pUTUQ/Ly8gISfuHe3t4ZVq/ZbGbTpk0EBATg7OycYfVK3qVzSkSys8x6jwoLC6NUqVK2z2vJudTnkpxA55OIZGfZpb+lRNRDShwa7u3tneGdIg8PD7y9vfUhJhlC55SIZGeZ/R6lW7lyPvW5JCfQ+SQi2Vl26W9psgQREREREREREckSSkSJiIiIiIiIiEiWUCJKRERERERERESyhBJRIiIiIiIiIiKSJZSIEhERERERERGRLKFElIiIiIiIiIiIZAklokREREREREREJEsoESUiIiIiIiIiIllCiSgREREREREREckSSkSJiIiIiIiIiEiWcLJ3API/VquV+Ph4rFYrZrMZJycnYmJisFgs9g5NcoHcfE45ODjg7OyMyWSydygiIpLN3d3fgtz9+ShZLyvOJ/V7RCSnUyIqGwgNDSUsLIyoqChbp8gwDIoWLcqFCxf0ISMZIrefU87Oznh5eVGwYEEcHR3tHY6IiGQzyfW3IPd/PkrWyqrzSf0eEcnJlIiyI8MwuHbtGrdv38bDw4OCBQvi5uaGg4MDhmEQERFBvnz5cHDQHZTy8KxWa648pwzDwGKxEBERwZ07d4iOjqZUqVLqlImICHD//pbJZMq1n49iH5l9PqnfIyK5gRJRdnT79m1u375N0aJF8fPzS7LParUSFxdn6yiJPKzcfk7ly5cPHx8fzp8/T0hICEWKFLF3SCIikg3cr78Fuf/zUbJWVp1P6veISE6mT1s7MQyDO3fu4OXllWynSETSzt3dHW9vb8LDwzEMw97hiIiInam/JbmZ+j0iklMpEWUn8fHxxMbG4uPjY+9QRHIVLy8vzGYzZrPZ3qGISCpZrAa/n7lFcIiJ38/cwmLVFyrJGOpvSW6nfo+IpJbFamHbuW1sv72dbee2YbHab4EO3ZpnJ4mraDg56b9AJCMlzpFw90S0IpJ9bTh0hfE/H+FKaAzgyLyT+yjm48bY9tVoXaOYvcOTHE79Lcnt1O8RkdRYeXQlr294nYthFwGYdm4aJb1L8t/W/+X5R57P8ng0IsrOtDqLSMbS35RIzrHh0BUGL9j//0mo/7kaGsPgBfvZcOiKnSKT3EafDZJb6dwWkQdZeXQlHZd1tCWhEl0Ku0THZR1ZeXRllsekRJSIiIhkOYvVYPzPR0juJrzEbeN/PqLb9ERERETSyWK18PqG1zGS6XElbhu2YViW36anRJSIiIhkuT/O3LpnJNTdDOBKaAx/nLmVdUGJiIiI5CI7zu+4ZyTU3QwMLoRdYMf5HVkYlRJRIiIiYgfXw1NOQqWnnIiIiIgkdSU8ddMcpLZcRlEiSkRERLJcYS+3DC0nIiIiIkkV80rdwi+pLZdRlIgSERGRLPd4WT/cnFPuhpiAYj5uPFEuf9YFJSIiIpKLlPAqgaPJMcX9JkyU8i5F49KNszAqJaJE7Gb+/Pk0adIEPz8/HBwcMJlMPPbYY/YOS0QkS8zYfpoYc/LLjSeuATW2fTUcHbQilIiIiEhaHblxhKZzm2IxEiYiN5G0T5X4/PPWn+PokHKyKjMoESV5TmRkJNOnT6dt27aUKFECNzc3XF1dKVSoEI8//jgvvvgis2bN4sKFC5kWw4gRI+jduzc7duzgzp07GIZWhRKRvGPz0WtM3XQcgG5PlKKYT9Lb74r6uPFtzzq0rpG1w8RF5OFt3boVk8mU6p+5c+faO2QRkVwn+HIwTb5vwpWIK9QoXIPZ7WdTwrtEkjIlvUuyovMKnn/k+SyPzynLWxSxoz179tC1a1fOnz9/z76QkBBCQkLYt28f33//PUWKFOHq1asZHsOFCxeYNm0aAE8++STvvvsupUqVwsHBAXd3dwD69u3LDz/8QJkyZTh79myGxyAiYi+nrofz+pI/MQzo8Z/STHiuJharwZ5T19m043cCGv+H+hULaySUiGQZ9btEJDfZcW4H7Ra1IzwunMeLP876Husp4FGAvo/15dfTv7J+53raNGrDU+WfyvKRUImUiJI848SJE7Rq1Yrw8HAAnnnmGTp27EjlypVxcXEhJCSEv/76i8DAQH799ddMi+PXX3/FYkkYHjl79myqV6+eaW2JiGQnoVFmBswLJiI2nifK5mds+4T3P0cHE/8pl5+bRw3+Uy6/klAiucTgwYMZMmTIfcuULFkyi6IREcn9NpzawPNLnyc6PpqmZZryc7ef8XL1AsDRwZGmZZoSeTiSpmWa2i0JBUpESR4yZswYWxLq+++/p2/fvveU8ff356233uLGjRssW7YsU+K4dOmS7XHlypUzpQ0RkezGYjV4dckBzoREUsLXnW961sHFSTMEiORmhQsXpkaNGvYOQ0QkT/jxyI90+7EbZquZtpXasqLTCtyd3e0dVrLUA5Q8wWKx8MsvvwBQr169ZJNQdytUqBBDhw7NlFhiY2Ntj52dnTOlDRGR7OaT9UfZfuIGbs4OzOxdl4L5XO0dkoiIiEiu8MOfP9B5RWfMVjOdqnViVZdV2TYJBUpEyb9YrAZ7/rnJT39eYs8/N7FYc8ck2jdu3CA6OhqAihUrPnR9Z8+e5Y033qB69ep4eXnh4eFBpUqVePnllzl48GCyx5QtWxaTycT48eNt2/49YWffvn0xmUz88MMPAJw7dy7ZiT2TqzcxubZ//3569OhBqVKlcHd3p2LFirz55puEhIQkOW737t106tSJ0qVL4+bmRoUKFXjnnXdso8aSY7Va2bJlC2+99RYNGzakYMGCODs74+vry2OPPcZbb72V7PxbiQYOHGh7DcuXL0+x3Jo1a2zl+vTpk2I5EckZVu6/yKwdZwCY2qkW1Yv72DkiEfuyWC1sPbuVxQcXs/XsVixWi71DsqvIyEiWLl1K//79eeyxx/Dx8cHZ2ZlChQrRtGlTpk6dSkRERKrqCg8P59NPP6V58+YULVoUFxcXvL29qV27Nq+++iq7du2ylR03blya+12JUuoLDho0iMOHD983xsR6x40bB8CWLVvo1KkTpUqVwtnZmbJly6bqtYqIAHz1x1f0/akvVsPKS7VfYvELi3FxdLF3WPdnyEMJDQ01ACM0NDRNx0VHRxtHjhwxoqOjk91vsViM27dvGxaLJSPCTJX1By8bT04MMsq8s9b28+TEIGP9wctZFkNmuXnzpgEYgFGrVq2HquuHH34wXF1dbfX9+8fR0dGYOHHiPceVKVMmxWMSf/r06fPAMv/+s02st0+fPsa8efMMFxeXZI+pXLmycezYMcNisRhTpkwxTCZTsuXq1KljhIeHJ/vax44d+8DYPDw8jJUrVyZ7fEREhFGpUiUDMPz8/IwLFy7cU+bKlStGoUKFDMAoW7Zshv9tiUjWOnD+tlFpzDqjzDtrjSkbjqVYLi4uzli9erURFxeXoe2n93Nasp/0/F+m5jMhq/tcPx750Sg5raTBOGw/JaeVNH488mOWtJ/Zfv31V1ufYOzYsak6pmnTpg/sX5QrV844evTofesJDAw0ChYsmOp+VGr6Ncl9XUpNX3DChAkpxnn372f06NH3HF+mTJlU/d4MQ/0ekbzMarUaE7ZPsH2WDFs/zLBarfc9Jrv0tzQiSgDYcOgKgxfs50poTJLtV0NjGLxgPxsOXbFTZBkjf/78lClTBoC//vqLSZMmYbVa01zPL7/8Qt++fYmNjSVfvnyMHTuWHTt2sGfPHj799FMKFiyIxWJh9OjRfPvtt0mO3bRpEwcPHmTw4MG2bQcPHkzyM2nSJA4ePEiHDh0AKF68+D1lUhpx9ddff9G/f38qVqzInDlz2Lt3L1u2bKFnz55AwmTt7733HitXruTtt9/mP//5DwsXLmTfvn1s2LCBtm3bAgkjqj766KNk24iPj6dYsWIMGTKE+fPns2vXLoKDg1m9ejUjRowgX758REVF0b17d44ePXrP8Z6enixcuBAnJydu375Nnz59MIyko+769evHjRs3cHR0ZMGCBXh7e6fyf0dEspvrYTG8PH8fcfFWWj5SmDf9NS+e5G0rj66k47KOXAy7mGT7pbBLdFzWkZVHV9opMvuKj4+nZs2ajBkzhlWrVvH777/z22+/sXTpUrp27YqDgwNnzpzh2WefJSYmJtk6fv31V9q0aUNISAiOjo707duXVatWERwczK5du5g1axbPP/98kmkRhgwZkuZ+V2r7gmPGjLmnL/hvK1euZOLEidSsWZM5c+bwxx9/sG3bNt58882H/I2KSG5nGAYjg0YyZssYAMY2Hcu0VtNSHMWZ3ZiMf38LlDQJCwvDx8eH0NDQNH1hjomJ4cyZM5QrVw43N7d79lutVsLCwvDy8iLWkrn/RRarQctp27gWFpvsfhNQxNuNwDebZOpKRu7Ojpn6h/Ppp5/y1ltv2Z6XLVuWZ555hgYNGvDEE09Qrly5+x5vNpspW7Ysly9fJl++fOzYsYPHHnssSZlz585Rv359rly5goeHB+fOnaNgwYJJyowbN852e15Kf35pWUa4bNmynDt3DoAGDRoQGBiIh4dHkjKdOnVixYoVODo64uPjw1NPPcXSpUtxdPzfSgkWi4VGjRrx22+/UaBAAa5evYqTU9L1DM6ePUuJEiVSnNvq4sWLPPnkk1y6dImePXsyf/78ZMtNmDCBd999F4ApU6bY/l++/PJLXnvtNSBhcvmUEmL386C/LRHJGjFmC91m/caB83eoWDgfq4Y0wMst5XnxzGYz69ato23bthk6f156P6cl+0nP/2VqPhPu7nPFWJJPcmQEi9VCtW+qcSn8UrL7TZgo4VWCw0MOZ+pKRh7OHpna39q6dStPPfUU8OBV8woXLkzhwoU5efIklSpVSrFcUFAQrVq1wmq1Mnv2bF566aUk+2NiYqhQoQKXL1/Gw8ODX375hWbNmiVb14ULFyhVqlSSbantd6WmL3jmzBkaNGjA1atXU+wL3v37b9GiBb/88guurumbN0/9HpG8x2pYGfrLUKYHTwdgqv9UhjcYnqpjs0t/S6vmZXPRZgs1xgXaNQYDuBoWQ81xmzK1nSMftMLDJfNOyTfeeIMjR44wZ84cICGp8sUXX/DFF18AUKRIEZo1a0aPHj14+umn7+mkrVq1isuXLwPw7rvv3tPxAChTpgxTpkyhZ8+eREVF8f333/P2229n2mu6m8lkYvbs2fckoSDhit+KFSuwWCzExMQwc+bMJEkoAEdHRwYOHMhvv/3GzZs3OXLkCI8++miSMg+as6BkyZK8/fbbDBs2jDVr1mAYRrKd3ZEjR7JhwwZ27tzJmDFj8Pf3x9nZmREjRgDw+OOP2+ZNEJGcxzAM3l19iAPn7+Dt5sSs3vXum4QSyQ6izFF4T7JfstLA4GL4RXwmZe4cahGjIvB08czUNhJ9++239x0VNHbsWMaNG3ffJBRAy5YteeaZZ1i9ejWrV6++JxE1b948Wx9t4sSJKSahgHuSUGmR2r7g+PHjefnllx/YF3RwcGD27NnpTkKJSN5jtpjp91M/Fh5ciAkT05+ezsC6A+0dVprp1jzJMxwcHPjuu+/YtGkTrVu3vme0z7Vr11i6dCnPPPMMTzzxBP/880+S/UFBQUBCwufFF19MsZ1OnTrh4+OT5Jis8Oijj/LII48ku69WrVq2xy1btiR//vwPLHf69OkHthkWFsaZM2c4fPgwhw4d4tChQ7ZEWOK+5Dg6OjJ//ny8vb2Ji4uje/fudO/enZiYGDw8PFiwYME9/z8iknN8v+ssK4Iv4mCCr7rXoVzBrPnSm9fs2LGDLl26ULJkSVxdXSlcuDD+/v4sXrw43XUmTt78oJ9Tp07dt579+/fTs2dPW2zFihXjueeeY8uWLemOTfKOGzducPLkSVvf4tChQxQqVAhImIrg39auXQskTAEwYMCATIsrtX3BZ599NlV9wYYNG2pichFJtZj4GDot78TCgwtxcnBi4fMLc2QSCjQiKttzd3bkyAetMrWNP87cou/3ex9Ybm6/x3miXPIJjIzg7px5w9Dv5u/vj7+/P2FhYezatYu9e/eyb98+tm/fTmhoKAD79u2jcePGBAcHU6xYMQAOHToEQLly5WydoeS4uLhQu3Zttm7dajsmK1SunPLcK76+vmkul9LqeefOnWPq1Kn8/PPPtlsCUxISEkL58uWT3Ve2bFm+/vprevXqxZEjR2zbP/vss/vGKCLZ286TIUxYlzBH3Oi2j9Ckcsrvl5J+I0eOZNKkSbbnvr6+3Llzh6CgIIKCgli+fDnLli1Ld1Lf2dk5xYsWwH3rnT17NoMHDyY+Ph4AHx8frl27ZhvNkjgKJrvxcPYgYlTqVmZLj+3nttN2UdsHllvXfR1NyjTJtDg8nO8dOZ1Z0vJ/vWvXLr744guCgoK4detWiuX+vQowwIEDBwCoW7dusiPDM0pG9wX/PfJcRCQlkXGRPLv0WYJOB+Hq6MqKzit4uvLT9g4r3ZSIyuZMJhMeLpmboGlcqRDFfNy4GhpDcjMWmYCiPm40rlQoU+eIymre3t60adOGNm3aABAbG8uiRYsYPnw4t2/f5sqVK7z33nvMnj0bwNYpKly48APrLlq0aJJjssL9Ol4ODg5pLmex3LuU9Pr16+nYsSNRUVGpiik6Ovq++3v27Mns2bPZtm0bkJAkHDgwZ2b1RQTO3Yxk6KL9WKwGz9cpwUuN7j/3nqTPjBkzbEmorl27MmXKFEqWLElsbCxLlixh6NChrFq1ihEjRjBt2rR0tdGgQQO2bt2a5uP27NnDoEGDsFgsPPvss3z55ZeULFmSmzdvMmbMGGbMmMH48eOpVq0anTt3TldsmcVkMmXqLWsBFQIo6V2SS2GXMJLpcZkwUdK7JAEVAjJ1jqjs6O75Mx8kub5FYnIq8eJhZklLX7BIkSJJjkmOn59fxgQmIrnanZg7tFvUjt0XduPp7MnP3X7mqXJP2Tush6Jb8wRHBxNj21cDEpJOd0t8PrZ9tVyVhEqOq6sr/fr1S3JLw8qVK+9ZXS+nrESQ0UJCQujevTtRUVHky5ePcePGsWfPHq5fv05sbCyGYWAYBps3b7Yd86C1EIKDg9m9e7ft+V9//cX169cz7TWISOaJiI1nwLx9hEabqVXKl4nP1cyz75eZKT4+nrFjxwJQp04dFi5cSMmSJYGEz7E+ffowdepUIGEBiNTcZp2RRowYgcVioWbNmixbtswWW4ECBZg+fTqtWiWM8n7nnXeSveCRmzk6OPLf1v8FEpJOd0t8/nnrz/NcEmrz5s22JFT58uX55ptv+Pvvv7lz5w5ms9nWv3jvvffsHOn/ZNR727/n6xQR+bfrkdd56oen2H1hN75uvgT1DsrxSShQIkr+X+saxfi2Zx2K+iRdbaOojxvf9qxD6xqZe4UpO2nVqpVtIsvbt29z8+ZNANstCteuXXtgHVevXk1yTG6wYsUK7ty5AyRM1jl27FiefPJJChUqhIuLi61cakeBRUdH07NnT8xmM/ny5cNkMnH9+vV7JiAVkezPajV4Y+mfnLgWQWEvV2b2qotbFt1undcEBwfbPoeGDx+eZCRrogEDBuDr60t8fDwLFizIsthOnz7Nzp07AXjrrbeSXY1n1KhRQMKCIdu3b8+y2LKL5x95nhWdV1DCu0SS7SW9S7Ki8wqef+R5O0VmP7NmzQISRgf99ttvDB48mJo1a+Lj45PkFtD79S8SV6W7cuVKpsaalr5gYpnc1BcUkax1MewiTb5vwp9X/6SIZxG29d3GkyWftHdYGUKJKLFpXaMYO99pzuIBT/Lfro+xeMCT7HyneZ5KQiUqXry47XHiVa8aNWoACcvy3rhxI8VjzWazba6CxGPSKjuOIjh8+DCQ0KFq2bJliuX27duXqvqGDx/OsWPHAJg+fTpvvvkmkDDh6PTp0x8yWhHJSp8HnSDwyDVcHB2Y0asuRby1hHhmuXtuvmrVqiVbxtHR0TbX3qZNmbvi7d0CA/+3ym/r1q2TLdOoUSO8vLyArI0tO3n+kec5+/pZfu3zK4ueX8SvfX7lzOtn8mQSCv7Xv3jqqafuO+/S/foXderUsZVJ7fQBd0ttvysr+4IikredunWKRnMacfzmcUp5l2J7v+08WiT3zCunOaIkCUcHE/UrFLB3GHYVFRVlmzzb29ubAgUSfh8tW7Zk1qxZGIbB999/z4gRI5I9fsWKFbZJz++XsLkfN7eEL3GxsbHpOj4zJE46GxMTg9VqTfYqfFRUFPPnz39gXevWrbMt59ytWzd69OhBp06dCAoK4q+//mL48OE0b95ck5aL5ADrDl7hiy0JK6hNfL4mtUtrzpOscr9b2xL3pXfRjMOHD1OjRg1Onz6Ng4MDJUqUoEmTJgwZMoTatWsne0xiW4ULF05xDh1HR0eqVq3K3r17bQmIlMTGxib5HAwLCwMSvuSbzeZUvY7EW7usVus9t9onSryNPLFcVjBhoknppBOSZ1Xbme3u15Ga32li/yIiIiLFsgcOHOD3339Ptg2Adu3asWbNGqKiopgxYwavv/56mmJ2dXUFEs65+8XbvHlzW19wzpw5vP322/eUMQyDn376ydYXbNGixX3PvYf9f7darRiGgdls1q1+IrnEoeuHaLu4LVcjr1Ixf0U2dNtAae/Sqf7su5/EOjKiruTqTS0loiRPiIiIoEWLFrz33nu0bds22SQKJHyYv/rqq7YV45555hnbVbJnn32W4sWLc/nyZSZMmECbNm2oWbNmkuMvXLjAW2+9BSRMCt6vX790xZs42eb169cJDw+3XT22p0qVKgEJyaZly5bRtWvXJPstFgv9+/fn8uXL963nxo0btiWPS5UqxTfffAMkrDCzcOFC6tWrR1RUFD179mT37t3pXvFJRDLfkcthDF+WsJT6S43K0bFuSTtHlPvdvdT7oUOHqFu37j1l4uLiOHnyJAChoaFERkbi6Zm2SbhDQkK4desWvr6+hIWFceLECU6cOMF3333H6NGj+eijj+45JvH9v0SJEvfsu1uJEiXYu3fvAz8vPv7442QnsN60aVOqV0ZzcnKiaNGiREREEBcXd9+yKa0WK2lz94ik2NhYWwIxJWXLluXYsWPs2rWLP//8857VdkNCQujZs2eSbf+u85lnnmH8+PFcvnyZd999l8qVK9OwYcNk27t06dI952ji7XPXr1/n0qVLKfa7mjdvTrFixbhy5QoTJkygUaNGVK9ePUmZixcv8v777wMJfcEXXnghxd9Ban4/DxIXF0d0dDTbt2+3JfVEJOc6GXWSD/75gHBLOGXcyvBusXc5tOsQh8jY1djvHsWcEdI6GlXf8CTP+OOPP2jfvj0lSpTg2WefpX79+pQpUwYvLy/u3LnDgQMHmDNnDgcPHgQSlpv+8MMPbce7uLgwc+ZM2rdvT1hYGA0bNuTtt9+mRYsWODo6snv3bj755BPbZNtTp061zVmQVg0aNAASEmODBg3i1VdfTVJXxYoV0/trSLfOnTszevRoYmNj6devH3/++Sf+/v74+Phw+PBhvvzyS4KDg2nYsCG7du1KsZ7+/ftz7do1HBwcmDdvHr6+vrZ91atX55NPPmHYsGHs3buXDz74gA8++CALXp2IpNWtyDgGzNtHtNlC40oFGdWmqr1DyhPq1KlDkSJFuHbtGpMmTaJHjx73JOy//PLLJF9uw8LCUp2IqlSpEpMnT6ZDhw6UK1cOZ2dn4uLi2Lp1K6NHjyY4OJgJEybg5+fH8OHDkxybmMh5UJIocf+DEj+jRo2y3bad+DpKlSpFQEAA3t7eqXo9MTExXLhwgXz58tlGG/+bYRi2iz7Z8db4nObu/39XV9cH/l/169ePDRs2EBkZSfv27XnnnXdst9rt2bOHzz77jKtXr1K/fn327NkDcE+d3t7ezJs3j9atWxMVFcWzzz5Lz5496dChg21FyWPHjrF+/Xp+/vnne1bea9asGR9//DFWq5V33nmHV155JcV+14wZM+jQoQPh4eG0adOGt956i+bNm+Po6MiePXuYNGmSrS84efJkypVLefXQ1Px+HiQmJgZ3d3eaNGmS4jkuIjnD9nPb+WB5QhLqieJPsKbLGvK7Z+w8c2azmcDAQPz9/ZOdyzG90pxUN+ShhIaGGoARGhqapuOio6ONI0eOGNHR0cnut1gsxu3btw2LxZIRYeZ50dHRRtGiRQ0gVT+VKlUy9u3bl2xdc+fONVxdXVM81tHR0Zg4cWKKsYwdO9ZWNiUWi8V48sknU2zjbmXKlDEAo0+fPvf9HSQe+/7776dY5syZM7Zy33///T3758yZYzg4OKQYV5cuXYygoCDb819//TXJ8TNmzLDte/vtt5ONwWq1GgEBAbbf5e7du+/7uv7tQX9bIvLw4uItRpcZu40y76w1mkzeYtyOjH34OuPijNWrVxtxcXEZEOH/pPdzOjv7+uuvbe+lrVq1MoKDg43Y2FjjypUrxuTJkw1nZ2fD2dnZVubq1asZ0m50dLTx+OOPG4CRL18+486dO0n2+/v7G4DRsGHD+9bTvXt3AzAqV66cpvbT83+Zms8E9bky1q+//mo798aOHZuqY/r163ffftXnn3+eqv7Thg0bDD8/vwf28/4tLf0uw0hdX3DChAkpxpnW38/9qN8jkjv8cuIXw+0jN4NxGE/NfcoIiwnLlHayS39Lk5VLnuDm5salS5fYtWsX48ePp02bNpQvXx5PT08cHR3x9vamatWqdOnShUWLFqV4uwNAnz59OHbsGK+//jqPPPIInp6euLu7U6FCBQYMGMCBAwdsqwKll4ODA5s2beLdd9+lVq1atlXl7K1fv37s2LGDZ599lkKFCuHs7EyxYsVo3bo1S5cuZcmSJSnOT3Dy5Enble3HHnss2ds6IGHC0O+//54CBQpgsVjo2bMnERERmfaaRCTtPvj5CL+dvoWniyOze9fD18PlwQdJhhkyZIjtNvCNGzdSt25dXF1dKVasGCNGjKBs2bJJ5jH088uYebvc3NyYOHEikHDL++bNm5PsT7yd6UHD8xP3Z4fbziV7mDNnDvPnz6dx48Z4eXnh6upKmTJl6NWrF7t37071nE+tWrXi9OnTTJw4kQYNGlCgQAFbP69OnToMGzaMP/74457j0trvul9fsH///mzbto2RI0em+/chInnL8sPL6bCkAzHxMTxd+WnW9ViHl2vu/ow0Gcb/z9Ao6RIWFoaPjw+hoaFpGlobExPDmTNnKFeuXLLDaK1WK2FhYXh7e6c4n5FIWuSVc+pBf1si8nAW/X6e0asOYjLBzF718K9WJEPqNZvNrFu3jrZt22b4UPH0fE7nBLt27WL27Nns3buXsLAwihUrxjPPPMOwYcOYPHkyH3zwAWXKlOHs2bMZ1mZkZCT58uUDYMqUKbaEGMCrr77KV199ReHChe+7vP0TTzzB3r17ad++PWvWrEl12+n5v0zNZ0Je+XyUrJHV55P6PSI525wDcxjw8wCshpWuNboy79l5ODtmXD/o37JLf0tzRImIiEiq7D17i7FrEibLHO5fOcOSUJI+DRs2THFC5sSl7hPnHMwKicvUX79+nRs3blCoUKF7ylgsFo4dOwZwzyTPIiIiecl/f/svwzYOA6B/7f5Mf3o6jg55Y/VLXfYRERGRB7p0J5pB84MxWwza1SzG0KeyftEESZ1r164RFBQEQO/evTO07t9++832+N+TMPv7+9seb9iwIdnjd+3aZZukPCAgIENjExERyQkMw+DDbR/aklDD6w9nZvuZeSYJBUpEiYiIyANEx1kYOG8fNyPjeKSYN1M6PZot5q2Te1ksFgYNGkRcXBxPPPEErVq1SvWxD5qtITY2ljFjxgDg6elJixYtkuwvX748jRo1AuDTTz/FbDbfU8cnn3wCQJkyZWjSpEmqYxMREckNDMNgROAI3t/6PgAfNPuAKf5T8ly/SokoERERSZFhGIz48W8OXw4jv6cLs3rXxcNFd/bb0+nTpxkzZgz79+8nJiYGSJiXZteuXQQEBLB69Wp8fX2ZO3fuPR3bcePGYTKZMJlM98wdtX37dlq2bMn8+fO5ePGibbvZbGbz5s00btyY33//HYD3338fX1/fe2KbNGkSjo6O/PXXX3Tt2pVLly4BcOvWLYYMGcL69euBhGXtU1rcQkREJDeyWC0MWjuIqXumAvBZq894r+l7eS4JBTlojqioqCi2bdtGcHAw+/fvJzg4mPPnzwMwduxYxo0bl+Kxly5d4qeffuLXX3/lwIEDtk5R0aJFefLJJxkwYADNmzfPipchIiKSo3y77R9+/usyTg4mvulRh5J+HvYOKc8LCwtj4sSJthXs/Pz8iIiIsI1AKl26NKtWreKRRx5JU72GYbB582bbanju7u54enoSGhpqq9vBwYGRI0cmWZXvbg0aNGD69OkMHjyYlStXsnLlSnx9fQkNDbWNuBo7diydO3dO12sXERHJicwWM31W92HxocWYMDGr/SxeqvOSvcOymxyTiPrjjz9o27Ztmo+7cOECZcqUSTLc3MPDA8MwOHv2LGfPnmXJkiW8+OKLzJw5U1fnRERE/t+WY9eYsvE4AGOfqc6T5QvYOSIBKFu2LO+//z5bt27l1KlThISE4O3tTdWqVXn++ecZNGgQHh5pTxjWrFmTqVOnsmfPHg4ePEhISAh37tzBw8ODatWq0bhxYwYOHEjNmjXvW0///v2pU6cOn376Kdu2bePGjRsULlyY+vXr8+qrr+rin4iI5Ckx8TF0Xt6Zn0/8jJODEwueW0CXGl3sHZZd5ZhEFCRc8atTp47t54033uDq1av3PcZisWAYBi1atKB37960bNmS4sWLY7VaOXbsGKNHj+ann35izpw5FC9enA8//DCLXo2IiEj2dep6OK8v/hPDgO7/KU2vJ8vYOyT5f76+vowfPz5dx44bNy7FUeQFChRg+PDhDxHZ/9SpU4eFCxdmSF0iIiI5VURcBB2WdGDLmS24ObmxotMK2lVuZ++w7C7HJKIaN27MrVu3kmwbOXLkA4/z8/MjODiYOnXqJNnu4OBAtWrVWLVqFW3btmXDhg18/vnnjBkzBjc3twyNXUREJCcJjTIzYF4w4bHxPFE2P+PaV7d3SCIiIiI5yu3o27Rd1JbfLv5GPpd8rO22lqZlm9o7rGwhx0xWnt5b5nx8fO5JQt3NZDLx4osvAhAREcHRo0fT1Y6IiEhuYLEavLrkAGdCIinh6843Pevg4pRjugsiIiIidnct4hrNfmjGbxd/w8/Nj829NysJdZccMyIqM909AspisdgxEhEREfuatOEY20/cwM3ZgRm96lIwn6u9QxIRERHJMc6Hnsd/vj8nbp6giGcRAnsFUrPI/edXzGuUiAK2bt0KgIuLC5UrV75v2djYWGJjY23Pw8LCgISljRNXlEkNs9mMYRhYrVasVus9+xMnV08sI/Kw8so5ZbVaMQwDs9msxQdE0uinPy8zc/tpAD55rgZVCnuk6bPtYSS2k9HtZVX8kr3dvWiNSG6ic1skezl58yQt57fkfOh5yviUIah3EBXzV7R3WNlOnk9EnTlzhunTpwPQpUsXvL2971v+448/TnaC0E2bNqVphRonJyeKFi1KREQEcXFxKZYLDw9PdZ0iqZHbz6m4uDiio6PZvn078fHx9g5HJMc4FwFfHHIETPiXsGK6sJ91F7I+jsDAwAytLyoqKkPrk5wl8YKEPg8kt0q8m8PBQbdQi9jb39f+JmB+ANcir1G5QGWCegVRyqeUvcPKlvJ0Iio6OppOnToRFRVFwYIF+eSTTx54zKhRo3jzzTdtz8PCwihVqhQBAQEPTGLdLSYmhgsXLpAvX75kJ0c3DIPw8HC8vLwwmUyprlckJXnlnIqJicHd3Z0mTZpo4QGRVLoeHsvEb38j3ojlqSoF+ap7bRwcsvZ9wmw2ExgYiL+/P87OzhlWb+LIZcmbnJyccHV1JTQ0FC8vL3uHI5LhwsPDcXZ2ztD3TRFJu98v/k6bhW24HXObWkVqsanXJgp7FrZ3WNlWnk1ExcfH0717d4KDg3F2dmbhwoUUL178gce5urri6nrvfBlp/QCwWCyYTCYcHBySvYKReOtUYhmRh5VXzikHBwdMJpM6ZSKpFBtv4dUlf3EtPJaKhfPxRbc6uLra728no/929T6Qt5lMJnx9fbl27Rq3b9/Gz8/P3iGJZJjo6GjCwsLw9fXN1RcZRbK7rWe30n5xeyLiIqhfsj6/dP8FP3d93txPnkxEWSwWevTowerVq3FycmLRokUEBATYOywREZEsZRgG7646xP7zd/B2c2JW73p4uSlxI7mLn58fcXFxXL16lbCwMNto9MQLF1arlbi4OGJiYnL1hRrJGpl9PhmGgcViITw8nLCwMFxdXSlYsGCGtyMiqbP2xFo6LutIrCWWFuVasLrravK55LN3WNlenktEWSwWevbsybJly3B0dGTBggV07NjR3mGJiIhkubm7z7I8+CIOJviqex3KFfS0d0giGc5kMlG0aFHc3d0JCwsjJCQkyaIdhmEQHR2Nu7u7RpXIQ8uq88nZ2RlfX18KFiyoxVlE7GTpoaX0XNWTeGs8z1R5hqUdl+LmpKlBUiNPJaISR0ItXbrUloTq0qWLvcMSERHJcrtOhfDRL0cBGN32EZpULmTniEQyl4+PDz4+PlitVuLj423JKLPZzPbt22nSpIlu5ZSHlhXnk4ODA87OzkqcitjR7P2zGfjzQAwMutfsztwOc3F21GdIauWZRJTFYqF79+5JRkJ17drV3mGJiIhkuXM3IxmycD8Wq8HztUvwUqNy9g5JJMs4ODjg4uJie+7o6Eh8fDxubm5KRMlD0/kkkvt9tucz3tyUsIDZy3Vf5pt23+Bg0q3daZEnfluJI6GWLVuGk5MTCxcuVBJKRETypIjYeAbM20dotJlaJX2Y+HxNXVUXEREReQDDMBi/dbwtCfV2g7f5tt23SkKlQ44aEXX79m0sFovteeKQ6qioKEJCQmzb3dzcyJcvYYKwxDmhli5dapuYvFOnTlkbuIiISDZgtRq8ufRPTlyLoLCXKzN61cPNWXOLiIiIiNyPYRgM3zScz377DICPnvqI0Y1H62JeOuWo1F3t2rUpVKiQ7efChQsATJkyJcn2V155xXbMrl27WLJkCZAwWeWrr75K0aJFU/xZunSpXV6bZK34+Hh+/PFHBg4cSM2aNSlcuDDOzs74+PhQsWJFnnvuOaZMmcKZM2dSrKNs2bKYTCbKli37wPbefPNNTCYTJpOJSpUq2c5dEZGs9Pnmk2w6cg0XRwem96pLUR9NqCkiIiJyPxarhYE/D7Qlob5o/QVjmoxREuoh5KgRUelx96ooZrOZa9eu3bd8dHR0ZockdrZmzRqGDx/OqVOn7tkXFhZGWFgY//zzD6tXr2bEiBG0a9eOTz75hBo1aqS5LcMweO211/jqq68AqFq1Kps3b6Z48eIP/TpERNJi/cErfLH5JAATn69JndJ+do5IREREJHuLs8TRe1Vvlh5eioPJge+e+Y6+j/W1d1g5Xo5KRJ09ezbNxzRr1gzDMDI+GMmRPvroI95//33bOdGsWTOefvppHn30UQoUKEBUVBRXrlxh+/btrF27lrNnz/LLL79QsmRJpk+fnqa2DMNg0KBBzJw5E4Dq1auzefNmihQpkuGvS0Tkfo5eCePNZX8B8GLDcnSsW9LOEYmIiIhkb9HmaDot78QvJ3/B2cGZRS8somO1jvYOK1fIUYkokYcxZ84c3nvvPQCKFCnCkiVLaNasWbJlO3XqxOeff86SJUsYPXp0mtuyWq3079+f77//HoBatWoRFBREwYIF0x2/iEh63IqMY8C8fUSbLTSqWJDRbavaOyQRERGRbC08NpxnljzD1rNbcXNyY2XnlbSp1MbeYeUaSkRJnnDhwgWGDh0KgLe3Nzt37qRixYr3PcbR0ZEePXrQrl07duzYkeq2LBYLffv2ZcGCBQDUrVuXwMBA/Px0G4yIZC2zxcqQhcFcvB1NmQIefNW9Nk6OOWp6SBEREZEsdSv6Fm0WtuGPS3/g5eLF2u5raVKmib3DylWUiJKkrBY4txsirkG+IlCmATjk/BWVpk2bRkxMDAATJkx4YBLqbr6+vrRv3z5VZePj422rNAI8+eSTbNiwAR8fn7QHLSLykD5ce4TfTt/C08WRWb3r4evhYu+QRERERLKtqxFX8Z/vz6HrhyjgXoANPTdQr3g9e4eV6ygRJf9zZA1seAfCLv9vm3dxaD0Jqj1jv7gekmEYzJ8/HwAvLy/69euXKe2YzWa6du3KypUrAWjUqBHr1q3Dy8srU9oTEbmfxX+cZ96ecwB81uUxKhfRe5GIiIhISs7dOUfL+S05desUxfIVI7BXINULV7d3WLmSxudLgiNrYFnvpEkogLArCduPrLFPXBng0KFD3Lx5E4DGjRvj6emZ4W3ExcXRsWNHWxLqqaeeYsOGDUpCiYhd7D17i/d/OgTAcP/KBFQvaueIRERERLKvEzdP0Pj7xpy6dYqyvmXZ0W+HklCZSCOisjvDgLjIzG3DaoH1I4DkVhc0AFPCSKnyzTL3Nj1nDzCZMrzav//+2/a4Tp06GV6/2WzmueeeY926dQD4+/vz008/4e7unuFtiYg8yOU70QxeEIzZYtC2ZlFeaZ76W5FFRERE8pq/rv5FwIIArkdep2rBqgT2CqSkt1YYzkxKRGV35ij4xN5/BEbCSKlPSmVuM6Mvg0vGj1YKCQmxPS5UqFCK5axWK0eOHElxf5UqVXB2dr5n++XLl7l8OWEkWdOmTVmzZg1ubm4PEbGISPpEx1kYOH8fIRFxPFLMm6mdamHKhAS/iIiISG6w58Ie2i5qy52YO9QuWpuNPTdSyDPl74ySMZSIklwvPDzc9vh+t+WFhYVRs2bNFPefOXOGsmXL3rPdZDJhGAmjyQ4ePMiJEyd49NFH0x+wiEg6GIbBiB//5tClMPJ7ujCzV108XPQxLyIiIpKczac302FJByLNkTQs1ZC13dfi6+Zr77DyBPVQsztnj4SRQpnp3G5Y2PHB5XqsSFhFL7M4e2RKtXfP0xQZmfG3OZYuXZrOnTszZcoUbt26hb+/P9u2baNq1aoZ3paISEqmbzvNz39dxsnBxDc96lAqf+a8p4qIiIjkdD8f/5lOyzsRa4nFv7w/q7qswjMT7s6R5CkRld2ZTJlyu1oSFZonrI4XdoXk54kyJeyv0Dxz54jKJAUKFLA9vnHjRorlfH19bSObEvXt25cffvjhgW1MnjyZ6OhovvrqK65fv07Lli3Zvn075cuXT3/gIiKptOXYNSZvPAbA2Geq82T5Ag84QkRERCRvWnRwEb1X9cZiWHi26rMseWEJrk6u9g4rT9GqeZKQXGo96f+f/Hsukf9/3vqTHJmEAqhVq5bt8YEDBzKtnS+++IIXX3wRgEuXLtGiRQsuXLiQae2JiACcuh7B64v/xDCg2xOl6fmf0vYOSURERCRbmhk8k54re2IxLPR6tBfLOy1XEsoOlIiSBNWegc7zwLtY0u3exRO2V3vGPnFlgBo1athGRe3YsYOoqKhMacdkMjFr1iy6d+8OwNmzZ2nRogVXr17NlPZEREKjzQyct4/w2HgeL+vH+Geqa3JyERERkWRM3T2Vl9e+jIHBkHpDmPvsXJwcdJOYPSgRJf9T7RkYdgj6rIUXvkv4d9jBHJ2EgoQEUc+ePYGECclTc6tdejk4OPDDDz/w/PPPA3Dy5ElatmzJzZs3M61NEcmbLFaD1xYf4HRIJMV93Pi2Z11cnPSxLiIiInI3wzB4/9f3eTvwbQBGNhzJV22/wsGkfpO96DcvSTk4QrnGULNjwr859Ha8f3vzzTdxc3MDYNSoUZw5cybT2nJycmLx4sW0adMGgMOHDxMQEEBoaGimtSkiec/kDcfYduIGbs4OzOxdj4L5NKxcRERE5G5Ww8obG9/gw+0fAjCx+UQ+bvmxRpDbmRJRkieULl2aL774AoDQ0FAaNWrEzp0773uMYRjcuXMnXe25uLiwcuVKmjdvDsD+/ftp3bo1ERER6apPRORuqw9cYsb20wBM6ViLGiV87ByRiIiISPZisVrov6Y///39vwB81eYrRjUeZeeoBLRqnuQhAwYM4NKlS4wfP57Lly/TuHFjmjdvTvv27alZsyb58+fHYrFw9epV9u/fz7Jlyzh8+DAAjo6OuLi4pKk9Nzc31qxZQ6tWrdi1axe//fYbTz/9NOvXr8fd3T0zXqKI5AF/X7zDOz/+DcCQZhVoX6u4nSMSERERyV7iLHH0XNmT5UeW42By4PsO39O7Vm97hyX/T4koyVPGjRtHrVq1eOuttzh9+jRbtmxhy5YtKZY3mUy0atWKKVOmULx42r/seXp6sm7dOlq0aMG+ffvYtm0bzz33HGvWrElzYktE5HpYDAPnBRMbb6VF1cK8FVDF3iGJiIiIZCtR5ig6LuvI+lPrcXZwZknHJTz/yPP2DkvuolvzJM957rnnOH78OMuWLeOll16iWrVqFCxYECcnJ7y9vSlXrhzPPPMMH3/8Mf/88w/r16+nRo0a6W7P29ubjRs38uijjwKwceNGunTpQnx8fEa9JBHJA2LjLQxaEMzVsBgqFPLks66P4eCg+Q1EREREEoXFhtFmYRvWn1qPu5M7P3f7WUmobEgjoiRPcnJyolOnTnTq1CnddZw9ezbVZfPnz89ff/2V7rZEJG8zDIP3Vh9i//k7eLs5MbvP43i7Ods7LBEREZFs42bUTVovbM2+y/vwdvXml+6/0Kh0I3uHJclQIkpERCSb+2H3WZbtu4iDCb7sXodyBT3tHZKIiIhItnEl/Ar+8/05fOMwBT0KsrHnRuoUq2PvsCQFSkSJiIhkY7tOhfDhL0cBGNXmEZpWLmTniERERESyj7N3ztJyXkv+uf0Pxb2KE9QriEcKPWLvsOQ+lIgSERHJps7fjGLoov1YrAbP1y5B/8bl7B2SiIiISLZxLOQYLee15FL4Jcr5lmNz782U81N/KbtTIkpERCQbioiNZ8C8fdyJMlOrpA8Tn6+JyaTJyUVEREQADlw5QKsFrbgRdYNHCj5CYK9ASniXsHdYkgpKRImIiGQzVqvBm0v/5Pi1cAp5uTKjVz3cnB3tHZaIiIhItrD7wm7aLmxLaGwodYrVYWPPjRT0KGjvsCSVHOwdgIiIiCT1380n2XTkGi6ODszoVZeiPm72DkmyoR07dtClSxdKliyJq6srhQsXxt/fn8WLF6e7zkuXLvHNN9/QqVMnKlasiLu7O+7u7pQrV45u3bqxZcuW+x4/btw4TCbTA39OnTqV7hhFRCRvC/wnEP/5/oTGhtKodCO29N6iJFQOoxFRIiIi2cj6g1f47+aTAHz0XA3qlPazc0SSHY0cOZJJkybZnvv6+nLnzh2CgoIICgpi+fLlLFu2DCen1Hf1Lly4QJkyZTAMw7bNw8MDwzA4e/YsZ8+eZcmSJbz44ovMnDkTR8eUR+k5OzuTP3/+FPenJS4REZFEq4+tpsuKLsRZ4mhVoRUru6zEw9nD3mFJGmlElIiISDZx9EoYw5f/BUC/hmXpXK+UnSOS7GjGjBm2JFTXrl25cOECt2/fJjw8nLlz5+Lp6cmqVasYMWJEmuq1WCwYhkGLFi344YcfuHTpEpGRkURERHD48GE6dOgAwJw5cxg3btx962rQoAFXr15N8ads2bLpeekiIpKHLfh7AR2XdSTOEscLj7zAT11/UhIqh1IiSkREJBu4FRnHgHn7iIqz0KhiQca01bLDcq/4+HjGjh0LQJ06dVi4cCElS5YEwNXVlT59+jB16lQAvvzyS06fPp3quv38/AgODiYoKIjevXtTvHhxABwcHKhWrRqrVq2idevWAHz++efExMRk5EsTERFJ0bd7v6X3qt5YDAt9avVhSccluDq52jssSSclouzs7uHvIvLw9DclOZHZYmXowv1cvB1N6fwefNW9Nk6O+oiWewUHB3Pt2jUAhg8fjoPDvefJgAED8PX1JT4+ngULFqS6bh8fH+rUqZPifpPJxIsvvghAREQER48eTWP0IiIiaTdp5ySGrBuCgcErj7/CnA5zcHLQLd45mXq5dpLYcbRarXaORCR3SfybSu7LmUh29dHaI+w5fRNPF0dm96mHr4eLvUOSbOrcuXO2x9WqVUu2jKOjI5UrVwZg06ZNGdq+m9v/Js63WCwZWreIiMjdDMNgzOYxjNw8EoAxjcfwRZsvcDCpn5/T6X/QTpydnXF0dCQyMtLeoYjkKjExMTg4OGgiXMkxlvxxnh/2JCQXPuvyGJWLeNk5Iskp7pcIStx36NChDG1z69atALi4uNiSXck5fPgwNWrUwMPDg3z58lGlShUGDBjAgQMHMjQeERHJnayGldfWv8bEnRMBmNRyEh81/wiTyWTnyCQj6JuanZhMJry8vAgLC6NQoUL6gxLJIBEREXh4eGhElOQI+87e4r2fEhIFb/pXJqB6UTtHJNnd3ZN8Hzp0iLp1695TJi4ujpMnE1ZeDA0NJTIyEk9Pz4du+8yZM0yfPh2ALl264O3tnWLZkJAQbt26ha+vL2FhYZw4cYITJ07w3XffMXr0aD766KMHthcbG0tsbKzteVhYGABmsxmz2fyQr+Z/EuvKyDol79L5JPLw4q3xvPzLy8w/OB8TJr5o9QUv131Zf1cZILPeo9JanxJRduTj48OdO3e4fPkyxYsXVzJK5CHdvn2bqKgo2wS7ItnZ5TvRDFoQjNli0LZmUV5tXtHeIUkOUKdOHYoUKcK1a9eYNGkSPXr0uGcE6JdffmlL2kBCAudhE1HR0dF06tSJqKgoChYsyCeffJJsuUqVKjF58mQ6dOhAuXLlcHZ2Ji4ujq1btzJ69GiCg4OZMGECfn5+DB8+/L5tfvzxx4wfP/6e7Zs2bcLDI+NXSQoMDMzwOiXv0vkkkj5mq5lp56axJ3QPDjjwWunXKHWtFOvWrbN3aLlKRr9HRUVFpam8ydDMvg8lLCwMHx8fQkND73tlMCXh4eFcvHgRZ2dnvL298fDwwNHREcMwiIiIIF++fBrZIRnCarXmynPKMAzi4+MJDQ0lPDwcPz8/ihbVqBLJ3qLjLHSasZtDl8KoWtSLHwc3wNM1b18bMpvNrFu3jrZt2+Ls7Jxh9T7s53R29M033zB06FAAWrVqxcSJE6lRowa3bt1i/vz5jBkzBvjf1cmrV69SpEiRdLcXHx9Pp06dWL16Nc7Ozqxdu5aAgIA01xMTE0OTJk3Yu3cv+fLl4+LFi/j4+KRYPrkRUaVKlSIkJCRD/y/NZjOBgYH4+/tn6LkneZPOJ5H0izJH0fnHzmw6vQkXRxcWPruQDlU62DusXCWz3qPCwsIoWLBgqvtbebvXmw14eXlRpkwZQkNDuXPnDjdv3gQSvlxHR0fj7u6ukVKSIXL7OeXq6kqRIkXw8/Ozdygi92UYBu/8+DeHLoXh5+HMrN718nwSStJmyJAhnDlzhqlTp7Jx40Y2btyYZH+lSpXo3LkzEyZMAHio90WLxUKPHj1YvXo1Tk5OLFq0KF1JKEiY6HzixIn4+/sTERHB5s2bef7551Ms7+rqiqvrvUtzOzs7Z8oX/MyqV/ImnU8iaRMaE8rTS59m5/mdeDh78FPXn2hZvqW9w8q1Mvo9Kq11qeebDXh4eODh4UHRokUxm81YrVbMZjPbt2+nSZMm+hCTDJGbzylHR0ecnJxyZYJNcp8Z20+z5q/LODmY+KZHXUrlz/hbjCT3mzJlCs8++yyzZ89m7969hIWFUaxYMZ555hmGDRvG5MmTAShTpgwuLulbhdFisdCzZ0+WLVuGo6MjCxYsoGPHjg8Vd/369W2PT58+/VB1iYhI7hASFUKrBa3Yf2U/Pq4+rOuxjgalGtg7LMlESkRlIyaTydZZdHR0JD4+Hjc3t1yXNBD70DklYn+/HrvOpA3HABjbvhr1KxSwc0SSkzVs2JCGDRsmu2/fvn0ANGiQvo584kiopUuX2pJQXbp0SXesIiIiybkUdomABQEcuXGEgh4F2dRzE7WL1bZ3WJLJlIgSERHJAv/ciOC1xQcwDOj2RGl6PlnG3iFJLnXt2jWCgoIA6N27d5qPt1gsdO/ePclIqK5du2ZIbL/99pvtcbly5TKkThERyZlO3z5Ny3ktOXPnDCW8ShDUO4iqBavaOyzJAkpEiYiIZLLQaDMDfthHeGw8j5f1Y/wz1XUrqWQKi8XCoEGDiIuL44knnqBVq1ZpPr5Hjx4sW7YMJyenNI2EMgzjvud1bGysbSJ1T09PWrRokabYREQk9zhy4wj+8/25HH6ZCn4VCOodRFnfsvYOS7JI7lk6S0REJBuyWA1eW3yA0yGRFPdx45sedXFx0sevpN/p06cZM2YM+/fvJyYmBkhYGXXXrl0EBASwevVqfH19mTt37j2JoXHjxmEymTCZTJw9ezbJvsQ5oZYuXWqbmDwtt+Nt376dli1bMn/+fC5evGjbbjab2bx5M40bN+b3338H4P3338fX1zd9vwAREcnR9l/ZT9O5Tbkcfpnqhaqzo98OJaHyGI2IEhERyUSTNx5j24kbuDk7MLN3PQp53bsKmEhahIWFMXHiRCZOnAgkrIoXERGB2WwGoHTp0qxatYpHHnkkTfXu2rWLJUuWAAnzVr766qu8+uqrKZb/73//myRRZRgGmzdvZvPmzQC4u7vj6elJaGioLTYHBwdGjhzJiBEj0hSbiIjkDjvP76TdonaExYZRr3g9NvTYQAEPzZmZ1ygRJSIikklWH7jEjG0JK4NN7liLGiV87ByR5AZly5bl/fffZ+vWrZw6dYqQkBC8vb2pWrUqzz//PIMGDcLDI+2rMVqtVttjs9nMtWvX7ls+Ojo6yfOaNWsydepU9uzZw8GDBwkJCeHOnTt4eHhQrVo1GjduzMCBA6lZs2aaYxMRkZxv46mNPLf0OaLjo2lSpgk/d/sZb1dve4cldqBElIiISCb4++Id3vnxbwAGN6vAM7WK2zkiyS18fX0ZP358uo4dN24c48aNS3Zfs2bNMAwj3XEVKFCA4cOHp/t4ERHJvVYeXUnXFV0xW820qdiGFZ1X4OGc9osmkjtokgoREZEMdj08hoHzgomNt9K8amHeCqhi75BERERE7GLeX/PotLwTZquZTtU6sbrraiWh8jglokRERDJQbLyFwQv2czUshgqFPPm862M4OmiFPBEREcl7vv7ja/qs7oPVsNLvsX4sfmExLo4u9g5L7EyJKBERkQxiGAbvrz5M8LnbeLk5Mat3PbzdnO0dloiIiEiW+3jHx7yy/hUAXnviNWY/MxtHB0c7RyXZgRJRIiIiGWTennMs3XcBBxN81b0O5Qvls3dIIiIiIlnKMAxGBo1k9JbRALzX5D0+b/05DialHySBJisXERHJALtPhfDB2iMAjGxTlaaVC9k5IhEREZGsZTWsvLLuFb7d9y0AU/yn8FaDt+wclWQ3SkSJiIg8pPM3oxiyaD8Wq8FztUswoHF5e4ckIiIikqXirfG8+NOLzP97PiZMTH96OgPrDrR3WJINKRElIiLyECJj4xkwbx93osw8WtKHj5+vicmkyclFREQk74iNj6Xbj91YdWwVjiZH5j83n241u9k7LMmmlIgSERFJJ6vV4M1lf3L8WjiFvFyZ2asebs6ahFNERETyjsi4SJ5b+hyBpwNxdXRlWadlPFPlGXuHJdmYElEiIiLp9MWWk2w8fA0XRwem96xLUR83e4ckIiIikmXuxNyh3aJ27L6wG09nT37q+hMtyrewd1iSzT10IurEiRPs2bOHy5cvc+PGDWJiYihQoACFChXikUceoWHDhnh4eDx0oFFRUWzbto3g4GD2799PcHAw58+fB2Ds2LGMGzfugXVcu3aNyZMns3btWs6fP4+7uzvVq1enT58+vPTSS7qVQkREUm3DoSt8HnQSgI+eq0HdMn52jkhEREQk69yIvEHAggD+vPonvm6+rO+xnidLPmnvsCQHSFcias+ePcycOZONGzdy7dq1+zfg5ESdOnXo0aMHvXr1wsfHJ12B/vHHH7Rt2zZdxwIEBwfTqlUrbt68CUC+fPkIDw9n586d7Ny5kxUrVrBmzRpcXFzS3YaIiOQNx66G8eayvwDo17AsneuVsnNEIiIiIlnnYthF/Of7cyzkGIU9C7Op5yZqFa1l77Akh3BIS+EFCxbw6KOP0qhRI3744QeuXr2KYRh4enpSunRpHnvsMerXr0+VKlUoVKgQJpMJs9nM77//zuuvv06JEiUYMGAAFy5cSFewfn5+tGjRgrfffpvFixdTtGjRVB0XGhrK008/zc2bN6latSp79+4lPDycyMhIvvrqK5ydndm4cSPDhg1LV1wiIpJ33IqMY8C8fUTFWWhYsQBj2j5i75BEREREssw/t/6h8feNORZyjJLeJdned7uSUJImqRoRtXXrVt566y0OHDiAYRjkz5+fF154gSZNmvCf//yHihUrJntcREQE+/bt4/fff2fNmjXs2bOH7777joULF/L6668zevRovLy8UhVo48aNuXXrVpJtI0eOTNWxU6dO5erVq7i7u7Nu3TrKlSsHgIuLC0OHDiUsLIzRo0czc+ZMhg0bRuXKlVNVr4iI5C1mi5WhC/dz4VY0pfN78FW3Ojg5pumajoiIiEiOdfj6Yfzn+3Ml4goV81ckqFcQZXzL2DssyWFS1Xtu3rw5+/fvJyAggFWrVnHlyhVmzJhBjx49UkxCQcLtb82aNeOdd95h165d/PPPP4wbNw5PT08mT57M559/nupAHR3TvwrRvHnzAOjatastCXW3V199lXz58mGxWFi4cGG62xERkdxtwi9H2XP6Jp4ujszqXQ8/T93OLSIiInnDvsv7aDK3CVcirlCzcE129NuhJJSkS6oSUa1atWLPnj2sX7+eDh064OzsnK7GypUrx/vvv8+5c+f4+OOPyZ8/f7rqSYvjx4/bJjVv06ZNsmXy5ctH48aNAdi0aVOmxyQiIjnP0r3nmbv7LADTujxGlaKpG9ErIiIiktNtP7ed5j8051b0LZ4o8QRb+26laL7UTZUj8m+pujVv/fr1Gdqoh4cHI0aMyNA6U3Lo0CHb4xo1aqRYrkaNGqxfv54jR45kRVgiIpKDBJ+7xburEz5P3mhZmVbV1fESERGRvGHDqQ08t/Q5YuJjaFa2GWu6rsHLVRfkJP3StWpeTnL58mXb4xIlSqRYLnFfWFgYERER5MuXL9lysbGxxMbG2p6HhYUBYDabMZvNGRGyrb67/xV5WDqnRNLnSmgML88PxmwxaFWtMIMal9HfUSbIrPco/V+JiIik34ojK+j+Y3fMVjPtKrVjeafluDu72zssyeFyfSIqPDzc9tjDwyPFcnfvCw8PTzER9fHHHzN+/Ph7tm/atOm+9adXYGBghtcpeZvOKZHUi7PAF4cdCYk0UdzDoEW+y2zYcPnBB0q6ZfR7VFRUVIbWJyIikld8f+B7+v/cH6thpUv1Lsx7bh4ujpofUx5epiSiLBYL3377LYGBgTg4OPD000/z0ksvZUZTWW7UqFG8+eabtudhYWGUKlWKgIAAvL29M6wds9lMYGAg/v7+6Z6TS+RuOqdE0sYwDIavOMiFyKv4eTizYNB/KOWX8RccJEFmvUcljlwWERGR1Pvi9y94fcPrAPSv3Z/pT0/H0SH9C4iJ3C3diag5c+YwYMAAOnbsyNKlS5Ps69atGz/++COQ0JFfs2YNgYGBLFmy5OGiTQcvr//duxoVFZVisujuK6Z3H/Nvrq6uuLq63rPd2dk5U77cZ1a9knfpnBJJnenb/uHnv6/i6GDimx51KV/Yx94h5QkZ/R6l9zsREZHUMwyDiTsm8u6v7wLwxpNv8GnAp5hMJjtHJrlJqlbNS07i6nLdu3dPsn3r1q2sWLECwzBo0KABLVu2BGD58uX89NNPDxFq+hQvXtz2+NKlSymWS9zn7e2d4m15IiKSN/x67DqTNhwDYGz7atSvUMDOEYmIiIhkLsMweCfoHVsSalzTcUpCSaZIdyLqzz//BKBhw4ZJts+bNw+AAQMGsGPHDjZt2sT48eMxDIO5c+emO9D0unulvLtX0Pu3xH3VqlXL9JhERCT7+udGBK8tOYBhQLcnStHryTL2DklEREQkU1msFgb/Mpgpu6cAMC1gGmObjVUSSjJFuhNRISEhuLq6UrBgwSTbg4KCMJlMvPbaa7ZtQ4cOBWDfvn3pbS7dKleuTOnSpQHYsGFDsmUiIyPZsWMHAAEBAVkWm4iIZC+h0WYG/LCP8Jh46pXxY/wzNdQBExERkVzNbDHTe3VvZgTPwISJWe1n8Ub9N+wdluRi6U5EhYWF4ebmlmTblStXuHjxIoULF6Z69eq27X5+fnh7e3Pjxo30R5pOJpOJ3r17A7BkyRLOnj17T5mvv/6aiIgIHB0d6dGjRxZHKCIi2YHFavD6kgOcDomkuI8b3/asi4tTuj8mRURERLK9mPgYOi7vyKKDi3BycGLxC4vpX6e/vcOSXC7dPWwfHx9CQ0OTTPK9bds2ABo0aJDsMf9OXKXV7du3CQkJsf1YrVYgYaLxu7dHREQkOe6tt96iaNGiREVF0a5dO4KDgwGIi4vj22+/5b333gNg4MCBVK5c+aFiFBGRnGnKxuNsPX4DVycHZvauRyGvexemEBEREcktIuIieHrR06w5vgZXR1dWd1lNlxpd7B2W5AHpTkQlzr20bNky27Z58+ZhMplo2rRpkrKhoaGEhYVRtGjR9DYHQO3atSlUqJDt58KFCwBMmTIlyfZXXnklyXE+Pj6sXbuWAgUKcOTIEerVq2eblHzIkCHExcUREBDAZ5999lDxiYhIzvTTn5eYvu0fACZ3fJQaJbRCnoiIiORet6NvEzA/gM1nNpPPJR/re6ynXeV29g5L8oh0J6K6deuGYRgMHTqUwYMH89xzz7FhwwZcXFzo3LlzkrJ79uwBoFKlSg8X7UOoW7cuhw8f5o033qBSpUqYzWY8PT1p1KgRs2bNYv369bi66uq3iEhec/BiKCNW/A3A4GYV6PBYCTtHJCIiIpJ5rkde56kfnmLPxT34ufkR1CuIp8o9Ze+wJA9xSu+BL730EitWrCAoKIiZM2diGAYmk4mPPvronpFPy5cvT3akVFolN79TWhQpUoRp06Yxbdq0h6pHRERyh+vhMQycv4/YeCvNqxbmrYAq9g5JREREJNNcCL1Ay/ktOXHzBEU8ixDYK5CaRWraOyzJY9KdiHJ0dGTDhg0sXryY3bt34+vrS9u2bWnYsGGScnFxcVy5coUmTZrQpk2bhw5YREQkI8TGWxi8YD9XQmMoX8iTz7s+hqODVsgTERGR3OnUrVO0mNeC86HnKe1TmqBeQVQqYL+7liTvSnciCsDBwYEePXrcd6U5FxcX1q1b9zDNiIiIZCjDMHh/9WGCz93Gy82J2b3r4e3mbO+wRERERDLFwWsHCVgQwNWIq1TKX4mg3kGU9ilt77Akj3qoRJSIiEhONG/POZbuu4CDCb7sVpvyhfLZOyQRERGRTPHHpT9ovaA1t2Nu82iRR9nUcxNF8hWxd1iSh6V7snIREZGcaPc/IXyw9ggAI9tUpVmVwnaOSERERCRzbD27lRbzWnA75jZPlnySrX22KgkldpeqRNTQoUO5cuVKhja8YsUKFi9enKF1ioiI3M+FW1EMXbgfi9XgudolGNC4vL1DEhEREckU606uo83CNkTERdC8XHMCewXi5+5n77BEUpeI+vbbb6lQoQKvv/46R48eTXdj0dHRLFiwgEcffZQuXbpw8uTJdNclIiKSFpGx8QyYt4/bUWYeLenDx8/XxGTS5OQiIiKS+yw7vIwOSzoQEx9D+8rt+aX7L+Rz0VQEkj2kKhE1c+ZMfHx8+PLLL6lRowb16tXj008/5Y8//sBsNt/32PPnz7N8+XJ69epFkSJF6NOnD4cOHeKFF16gb9++GfEaRERE7stqNRi+7C+OXQ2nYD5XZvSqi5uzo73DEhEREclw3+3/jm4/diPeGk+3Gt34sfOPuDm52TssEZtUTVbev39/unXrxuTJk/nyyy/Zv38/Bw4cAMDZ2ZkqVapQqFAh8ufPj6urK7dv3+bWrVucOXOG69evAwkrFAE89dRTTJgwgSeffDKTXpKIiEhSX2w5yYbDV3FxdGBGr7oU83G3d0giIiIiGe7z3z7njY1vADCwzkC+afcNjg66+CbZS6pXzfP09GT8+PGMGjWKJUuWMGvWLH7//Xfi4uI4ePCgrZzJZLIlnRIVLlyYbt268fLLL1O1atWMi15EROQBNhy6yudBCbeCf/RsDeqW0dwIIiIikrsYhsGH2z9k7NaxALxV/y0m+0/WNASSLaU6EZXIzc2Nvn370rdvX8LCwti5cye///47ly9f5saNG8TExFCgQAEKFSpEtWrVaNKkiZJPIiJiF8euhvHmsj8B6NugLJ0fL2XfgEREREQymGEYvB34Np/u+RSAD5/6kDGNxygJJdlWmhNRd/P29qZt27a0bds2o+IRERHJELcj4xgwbx9RcRYaVCjAmHaP2DskERERkQxlsVoY/MtgZu2fBcDnrT7n9Sdft3NUIvf3UIkoERGR7MhssTJ00X4u3IqmdH4Pvu5eB2fHVK3PISIiIpIjmC1meq3qxdLDS3EwOTCr/SxerP2ivcMSeSAlokREJNeZ8MtRdv9zEw8XR2b1roefp4u9QxIRERHJMNHmaDqv6MzaE2txdnBm4fML6VS9k73DEkkVXR4WEZFcZdneC8zdfRaAaZ0fo0pRL/sGJJJJduzYQZcuXShZsiSurq4ULlwYf39/Fi9e/NB1X7t2jeHDh1OlShXc3d3Jnz8/jRs3Zvbs2fcsSpOcf/75h5dffply5crh5uZGoUKFaNWqFT/++ONDxyYikteFx4bTblE71p5Yi5uTGz91/UlJKMlRNCJKRERyjeBztxizOmEl1zdaVqZ1jaJ2jkgkc4wcOZJJkybZnvv6+nLnzh2CgoIICgpi+fLlLFu2DCentHf1goODadWqFTdv3gQgX758hIeHs3PnTnbu3MmKFStYs2YNLi7JjzRct24dnTp1IioqCkiYU/TWrVts2rSJTZs20a9fP7777jtNoisikg63om/RdmFbfr/0O14uXvzc7Wealm1q77BE0kQjokREJFe4EhrNy/P3Y7YYtKlRlFebV7R3SCKZYsaMGbYkVNeuXblw4QK3b98mPDycuXPn4unpyapVqxgxYkSa6w4NDeXpp5/m5s2bVK1alb179xIeHk5kZCRfffUVzs7ObNy4kWHDhiV7/JkzZ+jcuTNRUVE0bNiQ48ePExoaSmhoKO+//z4A33//PVOmTEn36xcRyauuRlyl2dxm/H7pd/K752dz781KQkmOpESUiIjkeDFmCwPnBRMSEUvVol5M7VQLBweNtpDcJz4+nrFjxwJQp04dFi5cSMmSJQFwdXWlT58+TJ06FYAvv/yS06dPp6n+qVOncvXqVdzd3Vm3bh316tUDwMXFhaFDhzJ+/HgAZs6cyYkTJ+45/v333ycyMpKiRYuydu1aKleuDCSMqho/fjwDBw4EYMKECdy+fTsdvwERkbzpfOh5mnzfhIPXD1I0X1G29d3G4yUet3dYIumiRJSIiORohmEw8se/OXgpFD8PZ2b1roenq+48l9wpODiYa9euATB8+HAcHO7tyg0YMABfX1/i4+NZsGBBmuqfN28ekDDSqly5cvfsf/XVV8mXLx8Wi4WFCxcm2RcZGWmbA2rw4MH4+vrec/yoUaMACAsLY/Xq1WmKTUQkrzpx8wSN5jTi5K2TlPEpw45+O6hRuIa9wxJJNyWiREQkR5u5/TSr/7yMo4OJr3vUoVR+D3uHJJJpzp07Z3tcrVq1ZMs4OjraRiJt2rQp1XUfP36c8+fPA9CmTZtky+TLl4/GjRsnW/fOnTuJjo6+7/Fly5blkUceSXNsIiJ51d/X/qbx9425EHaBKgWqsPPFnVTMr+kHJGfTJWMREcmxth6/zicbjgEwtn01GlQoaOeIRLKOxWJ54L5Dhw6lur67y9aokfKV9ho1arB+/XqOHDmS7uOPHj3K4cOH7xtPbGwssbGxtudhYWEAmM1mzGbzfY9Ni8S6MrJOybt0PklG+v3S77Rf2p47MXeoVaQWv3T9hcLuhXV+Sbpl1ntUWutTIkpERHKkf25E8OriAxgGdH28FL2eLGPvkEQyXdmyZW2PDx06RN26de8pExcXx8mTJ4GEyccjIyPx9PR8YN2XL1+2PS5RokSK5RL3hYWFERERQb58+ZIc7+fnh7u7+wOPv7u95Hz88ce2OanutmnTJjw8Mn7kY2BgYIbXKXmXzid5WH+H/83EMxOJscZQ1bMqbxd6m33b9tk7LMklMvo9KnGl3NTKkETUmjVr2LhxI+fOnSM6OprNmzfb9kVGRvLXX39hMpmoX79+RjQnIiJ5XFiMmQHz9hEeE0+9Mn580KGGloKXPKFOnToUKVKEa9euMWnSJHr06IGTU9Lu3JdffmkbPQQJCaPUJKLCw8Ntj++X6Ll7X3h4uC0RlXj8g5JEifvvbi85o0aN4s0337Q9DwsLo1SpUgQEBODt7X3fY9PCbDYTGBiIv78/zs7OGVav5E06nyQjrD25lgkrJxBrjaVF2Ras6LgCT5cHv4+LPEhmvUfd3e9IjYdKRF24cIHnn3+e/fv3AwkTxv77i4CLiwvdunXj4sWL7N69m//85z8P06SIiORxFqvB64sPcPpGJMV83Pi2Z11cnDTloeQNTk5OvP/++wwdOpSjR4/y9NNPM3HiRGrUqMGtW7eYP38+Y8aMwdnZ2TZMPrkJzXMCV1dXXF1d79nu7OycKV/wM6teyZt0Pkl6LTm0hF6rehFvjadDlQ4s6bgENyc3e4cluUxGv0elta5090wiIyMJCAggODiYEiVKMHTo0GSvtjk7O/PSSy9hGAarVq1Kb3MiIiIATNl4nF+P38DVyYGZvepRyOveL6oiudmQIUN46623ANi4cSN169bF1dWVYsWKMWLECMqWLcuIESNs5f38/FJVr5eXl+3x/YbY373v7mMSHz9oeH7i/ruPFRERmBU8i+4/difeGk+Pmj1Y3mm5klCSK6U7EfX1119z/Phx6tSpw9GjR/niiy9sQ7P/rUOHDgDs2rUrvc2JiIjw05+XmL7tHwAmd3yUmiV97ByRiH1MmTKFnTt30rdvX6pXr06pUqV44okn+Oijjzhw4ACOjo4AlClTBhcXl1TVWbx4cdvjS5cupVgucZ+3t3eSvl/i8bdv37atnne/4+9uT0Qkr/t096cMXDsQA4NBdQcx77l5ODtqVJ3kTum+Ne/HH3/EZDIxbdq0B847UKNGDRwdHTlx4kR6mxMRkTzu4MVQRqz4G4BBTSvQ4bGUJ1MWyQsaNmxIw4YNk923b1/ChLYNGjRIdX13r3R36NAhHnnkkWTLJa6OV61atfse//jjj9/3+OrVq6c6NhGR3MowDMZtHccH2z8AYESDEXzS8hPNfSm5WrpHRB0/fhxHR8cUO0B3c3R0xNfXlzt37qS3ORERycNuhMcycP4+YuOtPFWlEG+3qmLvkESyrWvXrhEUFARA7969U31c5cqVKV26NAAbNmxItkxkZCQ7duwAICAgIMm+Ro0a2VbLS+n4c+fOcfTo0WSPFxHJawzD4M2Nb9qSUBObT2SS/yQloSTXS3ciKjY2Fnd3d9vQ7weJiorCzU33t4qISNrExlsYvCCYK6ExlC/kyX+71cbRQR00keRYLBYGDRpEXFwcTzzxBK1atUr1sSaTyZa4WrJkCWfPnr2nzNdff01ERASOjo706NEjyT5PT09eeOEFAL799ltCQ0PvOX7SpElAwvxQzz77bKpjExHJbSxWCwN+HsDnv38OwJdtvmRU41H2DUoki6Q7EVWkSBEiIiJSNcrp8OHDREdHU6pUqfQ2JyIieZBhGIz96TD7zt3Gy82JWb3r4e2m+RIkbzt9+jRjxoxh//79xMTEAGC1Wtm1axcBAQGsXr0aX19f5s6de89V9XHjxmEymTCZTMkmmt566y2KFi1KVFQU7dq1Izg4GIC4uDi+/fZb3nvvPQAGDhxI5cqV7zn+gw8+wNPTkytXrtC+fXtOnjwJJIyk+uCDD5g+fToA7777bqonURcRyW3iLHF0X9md7w58h4PJgbkd5vLKE6/YOyyRLJPuRFSjRo0AWLp06QPLTp48GZPJxFNPPZXe5kREJA+a/9s5luy9gMkEX3SrTYVCyS+KIZKXhIWFMXHiROrWrYu7uzv58+fHzc2NRo0asWXLFkqXLs3mzZtTnOPpfnx8fFi7di0FChTgyJEj1KtXzzYp+ZAhQ4iLiyMgIIDPPvss2ePLlSvHsmXL8PDwYMeOHVSuXBlfX198fHwYO3YshmHQr18/3n777Yf9NYiI5EjR5mieXfIsyw4vw9nBmWUdl9HnsT72DkskS6U7ETVkyJCEidXGjbNNOvlvcXFxjBo1ivnz52MymRg8eHC6AxURkbxlzz83Gf/zEQBGtq7KU1UK2zkikeyhbNmyvP/++zRp0oTixYsTGRmJt7c3DRs25NNPP+Xo0aPUqVMn3fXXrVuXw4cP88Ybb1CpUiXMZjOenp40atSIWbNmsX79elxdXVM8vm3btvz9998MGDCAsmXLEhMTg5+fH/7+/qxYsYI5c+Zo/hMRyZPCYsNos7AN60+tx93JnZ+7/cwL1V6wd1giWS7dq+Y1aNCAV199lS+//JInn3yS1q1bExERAcDo0aM5d+4cQUFBhISEAAlDsP+9uoqIiEhyLtyKYsjCYCxWg2cfK87AJuXtHZJItuHr68v48ePTdey4ceMYN27cA8sVKVKEadOmMW3atHS1U6FCBWbOnJmuY0VEcqObUTdps7ANey/vxdvVm7Xd1tK4TGN7hyViF+lORAF8/vnneHt788knn7By5UogYaLLxIkoDcPAycmJ9957zzangIiIyP1ExsYzYN4+bkeZebSkD5+88KhGT4iIiEiOdSX8CgELAjh0/RAF3AuwsedG6hava++wROzmoRJRJpOJDz/8kP79+zN37lx27drF5cuXsVgsFC1alIYNG/Liiy9SvryuZIuIyINZrQZvLf+LY1fDKZjPlRm96uLmnLrVWUVERESym7N3ztJyXkv+uf0PxfIVI6h3ENUK6U4hydseKhGVqEyZMowdOzYjqhIRkTzsyy2nWH/oKi6ODszoVYdiPu72DklEREQkXY6HHKfl/JZcDLtIOd9yBPUOoryfBmmIZEgiSkRE5GFtPHyVz4JOAPDRszWoWya/nSMSERERSZ8/r/5JwPwAbkTd4JGCjxDYK5AS3iXsHZZItqBElIiI2N3xq+G8ufRPAPo2KEvnx0vZNyARERGRdNpzYQ9tFrYhNDaU2kVrs7HnRgp5FrJ3WCLZxkMnosLDw/n555/5+++/uX37NmazOcWyJpOJ77777mGbFBGRXOR2ZBz95+0lMs5CgwoFGNPuEXuHJCIiIpIuQaeDeHbJs0SaI2lYqiG/dP8FHzcfe4clkq08VCJq5syZvPXWW0RGRtq2GYZxTzmTyYRhGEpEiYhIEvEWK68s3s+FW9GUyu/O193r4OzoYO+wRERERNLsp2M/0XlFZ+IscQRUCGBl55V4unjaOyyRbCfdiahly5YxaNAgADw9Palfvz5FihTByUl3+4mISOp89MtRdp26iYeLI7N618PP08XeIYmIiIik2cK/F9JndR8shoXnqj7H4hcW4+rkau+wRLKldGeNpk6dCkCbNm1YsmQJXl5eGRaUiIjkfsv2XmDu7rMATOv8GFWLets3IBEREZF0mLFvBoN/GYyBQe9avfnume9wctAADZGUpPv+h8OHD2MymZgzZ46SUCIikibB527z7upDAAxrWYnWNYraOSIRERGRtJuyawqDfhmEgcHQx4fyfYfvlYQSeYB0/4V4enri6upKkSJFMjIeERHJ5a6ERvPy/GDiLFZaVy/Ka80r2TskERERkTQxDIP3fn2PCTsmADCq0SgmNJ+AyWSyc2Qi2V+6R0TVqlWL8PBwwsPDMzIeERHJxWLMFl6eH0xIRCxVi3rxaedaODiowyYiIiI5h9Ww8vqG121JqI9bfMzEFhOVhBJJpXQnooYNG4bFYuHrr7/OyHhERCSXMgyDUSsP8vfFUHw9nJnVux6erhq6LiIiIjlHvDWel9a8xJd/fAnA122/ZmSjkXaOSiRnSfc3gHbt2vHee+/x3nvvAfD666/j7u6eYYGJiEjuMmvHaVYduISjg4lvutehVH4Pe4ckIiIikmpxljh6rOzBiiMrcDQ58n2H7+lVq5e9wxLJcR7qUvT48ePJly8f77zzDh9++CHVqlW778TlJpOJzZs3P0yTIiKSA209fp1P1h8D4P2nq9GgYkE7RyQiIiKSelHmKF5Y9gIbTm3AxdGFJS8s4blHnrN3WCI50kMlosaMGcPkyZMxmUxER0cTHBx83/K6Z1ZEJO85fSOCVxcfwGpAl3ql6F2/jL1DEhEREUm10JhQ2i9uz47zO3B3cmd119UEVAiwd1giOVa6E1Fz5szh448/BqBcuXK0aNGCIkWK4OSk+T5ERCRBWIyZ/vP2ER4TT90yfnzwbHVdlBAREZEcIyQqhNYLWhN8JRhvV2/WdV9Hw9IN7R2WSI6W7qzRV199hclkok+fPsyePRsHh3TPey4iIrmQxWowbMmfnL4RSTEfN6b3rIurk6O9wxIRERFJlcvhl/Gf78+RG0co6FGQTT03UbtYbXuHJZLjpTsRdeLECQCmTZumJJSIiNxj6qbjbDl2HVcnB2b2qkchL1d7hyQiIiKSKmdun6Hl/Jacvn2aEl4lCOwVyCOFHrF3WCK5QroTUZ6enri4uODr65uB4YiISG7w05+X+HbrPwBM7vgoNUv62DkiERERkdQ5euMo/vP9uRR+ifJ+5QnqFUQ5v3L2Dksk10j3UKYnnniCsLAwbt68mZHxiIhIDnfoUijv/Pg3AC83LU+Hx0rYOSIRERGR1Nl/ZT9N5jbhUvglqhWqxo5+O5SEEslg6U5EjRgxAoAJEyZkWDBZITAwkM6dO1OmTBnc3Nxwd3enfPny9OjRg23bttk7PBGRHO1GeCwD5u0jxmylWZVCjGhV1d4hiYiIiKTKrvO7eOqHpwiJCqFusbps67uN4l7F7R2WSK6T7kRU48aNmTFjBt9++y2DBg3izJkzGRlXhjMMg0GDBhEQEMDy5cs5f/48Dg4OmEwmzpw5w6JFi2jWrBlvvvmmvUMVEcmR4uKtDF4QzJXQGMoX8uS/XWvj6KAV8kRERCT7C/wnkIAFAYTFhtG4dGO29NlCQY+C9g5LJFdK9xxR5cuXB8DR0ZFZs2Yxa9Ys8ufPj5eXV4rHmEwm/vnnn/Q2+VDmzp3LjBkzAOjYsSMTJ06kUqVKABw/fpx33nmHn376ic8++4zGjRvz3HPP2SVOEZGcyDAMxq45xL5zt/Fyc2JW73r4uDvbOywRERGRB1p1dBVdf+xKnCWO1hVb82PnH/Fw9rB3WCK5VroTUWfPnr1n282bN+87Z5TJZL8r4/PmzQOgYsWKLF68GCen/730KlWqsHz5cqpWrcrp06dZtmyZElEiImmw4LdzLP7jAiYTfNGtNhUK5bN3SCIiIiIPNP+v+fT7qR8Ww8ILj7zAohcW4eLoYu+wRHK1dCeivv/++4yMI9NduXIFgFq1aiVJQiVydnbmscce4/Tp00RERGR1eCIiOdaef24y/ucjALzTuipPVSls54hEREREHuybvd8wdN1QAPo+1pdZ7Wfh5JDur8gikkrp/ivr06dPRsaR6cqXL8/x48f566+/iI+PvycZZTab+fPPPwGoV6+eHSIUEcl5LtyKYsjCYOKtBh0eK87LTcrbOyQRERGRB/pk5yeM2jwKgNeeeI3PWn+GgyndUyiLSBrkmXTv4MGDWb9+PadOnaJbt258/PHHVKxYEUiYI2rkyJGcPn2aChUq8MYbb6RYT2xsLLGxsbbnYWFhQEIiy2w2Z1i8iXVlZJ2St+mckowWGRvPgB/2cjvKTI3i3nz0zCPEx8fbOyzJoTLrPUrveSIicjfDMBizZQwf7/wYgHcbv8sHT31g12lkRPKaPJOIat++PZ999hnvvPMOK1asYMWKFbi7uwMQHR2Nr68vgwcP5qOPPsLb2zvFej7++GPGjx9/z/ZNmzbh4ZHxE9oFBgZmeJ2St+mckoxgGPD9CQeO3XLAy9mgU9FbbAncaO+wJBfI6PeoqKioDK1PRERyLqth5bX1r/H13q8BmNRyEiMajrBzVCJ5T55JRAEMGzaMSpUq8eKLL3L9+nWio6Nt++Li4oiIiCA0NJT8+fOnWMeoUaN48803bc/DwsIoVaoUAQEB901gpZXZbCYwMBB/f3+cnbXylDw8nVOSkb769R/+uvUPzo4mZvV5nLpl/OwdkuRwmfUelThyWURE8rZ4azwv/vQi8/+ejwkT37T7hkH1Btk7LJE8KVWJKEdHRwCqVq3K4cOHk2xLC5PJZLfbNqKioujXrx/Lli2jXr16LFiwgNq1awNw4MABRo8ezfz581m/fj2bN2/m0UcfTbYeV1dXXF1d79nu7OycKV/uM6teybt0TsnD2nT4Kv/d8g8AHz1bgycranJyyTgZ/R6l9zsREYmNj6Xbj91YdWwVjiZH5j03j+41u9s7LJE8K1WJKMMwkvz778c5wdtvv82yZcuoUqUKO3bswM3NzbbP39+fRo0a8dhjj3HixAmGDh3Kjh077BitiEj2dPxqOG8s/ROAPvXL0OXx0vYNSEREROQ+IuMieX7Z82z6ZxMuji4s67iMDlU72DsskTwtVYmoX3/9FSDJHEiJ23KC8PBwZs6cCcDQoUOTJKESubu788orr/Daa6+xc+dOrl+/TuHCusovIpLodmQcA+btIzLOQv3yBXj36Wr2DklEREQkRaExobRb1I5dF3bh4ezBT11/omX5lvYOSyTPS1UiqmnTpqnall2dOHHCdktghQoVUixXqVIl2+MzZ84oESUi8v/iLVZeWbyf87eiKJXfnW961MHZUUsci4iISPZ0I/IGrRa04sDVA/i4+rCuxzoalGpg77BEhDwyWbmDw/++LJ07dy7FcteuXbM99vLyytSYRERykgnrjrLr1E08XByZ1bsefp4u9g5JREREJFmXwi7Rcn5LjoUco5BHITb12sRjRR+zd1gi8v/SfTm7efPmdOrUKdXlu3XrRosWLdLb3EOpWrUq7u7uAMyePTvZCdMtFovt9j0/Pz+qVKmSpTGKiGRXy/Zd4PtdZwGY1rkWVYtm3AqhIiIiIhnp9O3TNP6+McdCjlHSuyQ7+u1QEkokm0l3Imrr1q3s2rUr1eV/++03tm7dmt7mHoq7uzv9+/cHYP/+/bRv356DBw9itVqxWq38/ffftG3blt27dwMwbNiwdK0KKCKS2wSfu827qw4B8HqLSrSuUczOEYmIiIgk78iNIzSa04gzd85Qwa8CO/vtpEpBDTAQyW6y7NY8q9WKyWTKqubuMWnSJE6ePMmGDRtsP66urgDExsbaynXr1o0xY8bYK0wRkWzjamgMgxYEE2ex0qp6EV5vUenBB4mIiIjYQfDlYFotaMXN6JvUKFyDTT03UcxLF9BEsqMsmWnWYrFw/fp1PD09s6K5ZLm7u7Nu3TqWL19Ohw4dKFmyJIZhAFCqVCleeOEF1q5dy6JFizQaSkTyvBizhZfn7+NGeCxVingxrfNjODjY72KCiIiISEp2nNvBUz88xc3omzxe/HG29tmqJJRINpbqEVFhYWHcuXMnyTaLxcKFCxdsCZ1/MwyDO3fu8P333xMbG8ujjz76UME+LJPJRMeOHenYsaNd4xARyc4Mw2DUyoP8dTEUXw9nZvWuh6drnljbQkRERHKYDac28PzS54mOj6Zpmab83O1nvFy18JRIdpbqbxafffYZH3zwQZJtISEhlC1bNlXHm0wmevXqlabgREQk683ecYZVBy7h6GDim+51KF3Aw94hiUgyAgMDmTVrFr///jvXrl3DZDJRrFgx6tevz8CBA2natGma60zLNArNmjXj119/TbJt3LhxjB8//oHHnjx5kooVK6Y5PhGRu/145Ee6/dgNs9VM20ptWdFpBe7O7vYOS0QeIE2XuO8e+WQymVIcCfVvJUqUYNCgQbzyyitpi05ERLLUthM3+Hj9UQDea/cIDSoWtHNEIvJvhmEwePBgZsyYYduWuDrwmTNnOHPmDIsWLeKNN95g2rRpaaq7SJEi991vNpu5desWAI8//niK5ZydncmfP3+K+52cNMpSRB7OD3/+wItrXsRqWOlUrRMLnl+Ai6OLvcMSkVRIdS9g2LBh9O3bF0joAJUvX55ChQrxxx9/pHiMg4MD3t7e+Pj4PHSgIiKSuU7fiOCVRfuxGtClXin6NChr75BEJBlz5861JaE6duzIxIkTqVQpYTGB48eP88477/DTTz/x2Wef0bhxY5577rlU13316tX77v/000956623AHjppZdSLNegQQO7rZYsIrnfV398xavrXwXgxcdeZGb7mTg6aJ5fkZwi1YkoHx+fJAmlJk2aULBgQcqUKZMpgYmISNYJizEzYN4+wmPiqVvGjw+erW7XlU5FJGXz5s0DoGLFiixevDjJ6KIqVaqwfPlyqlatyunTp1m2bFmaElEP8t133wHQqFEjqlTRkugikrUMw+DjnR8zZkvCKufD/jOMT1t9ioMpS9bgEpEMku5x0brKJSKSO1isBsOW/Mk/NyIp6u3Gtz3r4Oqkq4oi2dWVK1cAqFWrVrK3uDk7O/PYY49x+vRpIiIiMqzd3bt3c/Rowq27/fv3z7B6RURSwzAMRgaNZPLuyQCMbTqWsU3H6sKZSA6kG/RFRPK4TzcdZ8ux67g6OTCzd10Ke7nZOySRHClxUZd+/fpRqlSpTGunfPnyHD9+nL/++ov4+Ph7klFms5k///wTgHr16mVYu4mjoXx8fOjUqVOG1Ssi8iBWw8rQX4YyPXg6AFP9pzK8wXA7RyUi6aVElIhIHvbzX5f5Zus/AEzu+CiPlvS1b0AiOdj48eNxdHRk1KhRmdrO4MGDWb9+PadOnaJbt258/PHHthXojh8/zsiRIzl9+jQVKlTgjTfeyJA2IyIiWLZsGQDdunXDw+P+q2kePnyYGjVqcPr0aRwcHChRogRNmjRhyJAh1K5dO1VtxsbGEhsba3seFhYGJCTazGZzOl/JvRLrysg6Je/S+ZTxzBYz/df2Z/HhxZgw8XWbr+lfu79+xyLpkFnvUWmtT4koEZE86tClUN5e8RcALzctT4fHStg5IpGcrWDBglgsFpydnTO1nfbt2/PZZ5/xzjvvsGLFClasWGFbNS86OhpfX18GDx7MRx99hLe3d4a0uWTJEtttfqm5LS8kJIRbt27h6+tLWFgYJ06c4MSJE3z33XeMHj2ajz766IF1fPzxx4wfP/6e7Zs2bXpgIiw9AgMDM7xOybt0PmWMOGscU89O5Y+wP3DEkdfLvE7xK8VZd2WdvUMTydEy+j0qKioqTeWViBIRyYNuhMcycN4+YsxWmlUpxIhWVe0dkkiOV6tWLbZs2cLNmzcpUKBAprY1bNgwKlWqxIsvvsj169eJjo627YuLiyMiIoLQ0FDy58+fIe3Nnj0bSHiNdevWTbFcpUqVmDx5Mh06dKBcuXI4OzsTFxfH1q1bGT16NMHBwUyYMAE/Pz+GD7//bTWjRo3izTfftD0PCwujVKlSBAQEZFiCDRKu4gYGBuLv75/pSUTJ/XQ+ZZzIuEg6rujIH2F/4OroypLnl9CuUjt7hyWSo2XWe1TiqOXUUiJKRCSPiYu3MmRhMJdDYyhf0JP/dq2No4Mm+hR5WC+//DJBQUFMmzaNCRMmZFo7UVFR9OvXj2XLllGvXj0WLFhgu93twIEDjB49mvnz57N+/Xo2b97Mo48++lDtHT58mN9//x148GioHj163LPNxcWFgIAAmjRpQpMmTdi7dy/jxo2jf//+SVZk/jdXV1dcXV3v2e7s7JwpX/Azq17Jm3Q+PZw7MXdot7Qduy/sxtPZk5+7/cxT5Z6yd1giuUZGv0eltS6tcykikocYhsHYNYfZe/Y2Xq5OzOpTDx93dZRFMsILL7zAm2++ySeffMKIESMICQnJlHbefvttli1bRpUqVdixYwf+/v4ULFiQggUL4u/vz/bt26lcuTIhISEMHTr0odtLHA3l5uZGz549012Pm5sbEydOBBLmnNq8efNDxyYiuc/1yOs89cNT7L6wG183X4J6BykJJZLLaESUiEgesuD38yz+4zwmE3zRrTYVCuWzd0giuUbz5s0B8PT05NNPP+Wzzz6jYsWKFC5cGEdHx2SPMZlMaUrIhIeHM3PmTACGDh2Km9u9q1y6u7vzyiuv8Nprr7Fz506uX79O4cKF0/GKEm7zW7BgAZCQaPP19U1XPYnq169ve3z69OmHqktEcp+LYRdpOa8lx28ep7BnYQJ7BfJokYcb1Ski2Y8SUSIiecRvp28yfs1hAEa0qspTVdP3xVREkrd169Ykzy0WC8ePH+f48eMpHmMype222BMnThAfHw9AhQoVUixXqVIl2+MzZ86kOxH1008/2UZ2pWaSchGR9Dp16xQt57XkXOg5SnmXIqh3EJULVLZ3WCKSCZSIEhHJAy7cimLIwv3EWw2eqVWcQU3L2zskkVxn7Nixmd6Gg8P/ZlU4d+5ciuWuXbtme+zl5ZXu9hJvy6tYsSJNmzZNdz2JfvvtN9vjcuXKPXR9IpI7HLp+CP/5/lyNuEql/JUI6h1EaZ/S9g5LRDJJhiSi9uzZw99//82tW7cwm833Lfv+++9nRJMiIpJKUXHxDJi3j1uRcdQo4c2kFx5N8ygMEXmwrEhEVa1aFXd3d6Kjo5k9ezYDBgzAySlpd85isdhu3/Pz86NKlSrpauv8+fMEBQUB8OKLLz7wfcMwjPuWiY2NZcyYMUDC7YstWrRIV1wikrvsvbSX1gtbcyv6FjUL1ySwVyBF8hWxd1gikokeKhEVFBTEwIED73tF7t+UiBIRyTqGYfDW8r84djWcgvlcmdmrHu4uyc9VIyLZn7u7O/379+fLL79k//79tG/fnsmTJ1O9enUADh06xNtvv83u3bsBGDZsWJL5qebOnUu/fv0A+PXXX2nWrFmKbc2ZMwer1YqTkxN9+/Z9YGzbt2/nww8/pE+fPjz11FOULFkSSFgqevv27YwaNYq9e/cCCf3Bh51vSkRyvm1nt9F+cXvC48L5T4n/sK7HOvK757d3WCKSydKdiPrjjz94+umniYuLAxKGVxcvXvyeq3IiImI/X205xbqDV3F2NDG9Zx2K+7rbOyQReUiTJk3i5MmTbNiwwfbj6uoKJIw6StStWzfbCKS0slqtfP/99wC0bduWYsWKPfAYwzDYvHmzbfJ1d3d3PD09CQ0NtY2Yd3BwYOTIkYwYMSJdcYlI7rHu5DpeWPYCMfExPFX2KX7q+hNerum/lVhEco50Z40+/PBD4uLiqFq1KsuWLaNGjRoZGZeIiDykTYev8mngCQA+7FCDemV1hVEkqxw4cIBFixaxb98+rl+/DkDhwoV5/PHH6datG7Vr10533e7u7qxbt44ff/yRBQsWEBwczPXr1zGZTJQqVYonnniCfv360a5du3S3ERQUxPnz54HUT1Jes2ZNpk6dyp49ezh48CAhISHcuXMHDw8PqlWrRuPGjRk4cCA1a9ZMd1wikjssP7yc7iu7E2+N5+nKT7O803LcnO5dBVREcqd0J6L27NmDyWRi/vz5SkKJiGQzJ66F88bSPwHoU78MXZ/QhJ8iWSEyMpIBAwawdOlSIGGUUKKjR4+yfft2Pv30U7p27crMmTPx9PRMVzsmk4mOHTvSsWPHNB3Xt2/fVN1mFxAQkCT21ChQoADDhw9P0zEikvfMOTCHAT8PwGpY6VqjK/OenYezo7O9wxKRLJTuRFRUVBQeHh7UrVs3I+MREZGHdCcqjgHz9hEZZ6F++QK8+3Q1e4ckkidYrVY6dOjAr7/+imEYFCtWjObNm9vmSrp48SK//vorly9fZsmSJVy/fp1NmzZp8QARyTP++9t/GbZxGAD9a/dn+tPTcXTQ3JUieU26E1FlypSxDdkWEZHsId5i5ZVFBzh3M4qSfu583aMOzo4ODz5QRB7avHnz2LJlC87Oznz66acMGTIEB4ekf39Wq5Xp06fzxhtvsGXLFubPn0/v3r3tFLGISNYwDIOPtn/E+1sTFq5688k3mRowVYl4kTwq3d9OXnjhBWJiYti+fXtGxiMiIg9h4rpj7DwVgoeLI7N61yO/p4u9QxLJMxYsWIDJZGLKlCm88sor9yShIGGy7iFDhjBlyhQMw2DevHl2iFREJOsYhsGIwBG2JNT4ZuOVhBLJ49KdiBo5ciTly5dn6NCh3Lx5MyNjEhGRdFi+7wJzdp0BYFrnWjxSzNvOEYnkLX/99ReOjo4MGDDggWUHDBiAk5MTf/75Z+YHJiJiJxarhUFrBzF1z1QAPmv1Ge83fV9JKJE8Lt235u3fv58PP/yQoUOHUr16dQYOHMh//vMfvLzuv+RmkyZN0tukiIikYP/524xZdQiA11tUonWNBy+1LiIZKzw8HC8vL9zd3R9Y1t3dHS8vLyIiIrIgMhGRrGe2mOmzug+LDy3GhIlZ7WfxUp2X7B2WiGQD6U5ENWvWLEkme8KECQ88xmQyER8fn94mRUQkGVdDY3h5fjBxFiutqhfh9RaV7B2SSJ5UsGBBrl69yvXr1ylcuPB9y16/fp07d+5QtGjRLIpORCTrxMTH0Hl5Z34+8TNODk4seG4BXWp0sXdYIpJNPNQMtoZhpOnHarVmVNwiIgLEmC28PH8fN8JjqVLEi087P4aDg4a7i9hD/fr1MQyDcePGPbDs2LFjMQyDhg0bZn5gIiJZKCIugnaL2vHziZ9xc3JjdZfVSkKJSBLpTkRZrdZ0/YiISMYwDIPRKw/y18VQfD2cmdW7Hvlc0z3QVUQe0tChQzEMgxkzZtCrVy9OnTp1T5lTp07Rs2dPZsyYgclkYujQoXaIVEQkc9yOvo3/fH+2nNlCPpd8bOixgXaV29k7LBHJZvSNRUQkh/pu5xlWHriEo4OJr7vXoXQBD3uHJJKnNWvWjGHDhvH555+zaNEiFi1aRKlSpShRogQAFy9e5OLFi7byb7zxBk2bNrVXuCIiGepaxDUCFgTw97W/8XPzY0PPDTxR4gl7hyUi2ZASUSIiOdC2EzeYuO4oAO+2e4SGFQvaOSIRAZg2bRrly5dn3Lhx3Lp1i/Pnz3P+/PkkZQoUKMC4ceM0GkpEco3zoefxn+/PiZsnKOJZhMBegdQsUtPeYYlINpVhiajw8HD279/P9evXAShcuDB16tR54Cp6IiKSNmdCInl10X6sBnSuV5K+DcraOyQRucsrr7xC//79CQwMZN++fUn6RvXq1cPf3x83Nzc7RykikjFO3jxJy/ktOR96ntI+pQnqFUSlAlo4RURS9tCJqIMHDzJmzBjWr19/zxxQDg4OtGvXjg8//JCaNZURFxF5WOExZgbM20dYTDx1Svvy4bM1kqxgKiLZg5ubG+3bt6d9+/b2DkVEJNP8fe1vAuYHcC3yGpULVCaoVxClfErZOywRyeYeatW8lStX8p///IdffvkFi8Vyzyp5FouFn3/+mf/85z+sWrUqo2IWEcmTLFaDYUv+5NT1CIp6uzG9V11cnRztHZaI/L958+axfPnyVJdfuXIl8+bNy8SIREQyz+8Xf6fZ3GZci7xGrSK12NFvh5JQIpIq6U5EnTlzhh49ehATE0OZMmX45ptvOHnyJNHR0URHR3Py5Em++eYbypYtS0xMDD169ODMmTMZGbuISJ4yLfA4m49dx9XJgZm961LYS7f2iGQnffv2ZdiwYakuP3z4cF588cXMC0hEJJNsPbuVlvNbcjvmNvVL1ufXPr9S2LOwvcMSkRwi3YmoKVOmEBsbS/369fn7778ZNGgQFSpUwNXVFVdXVypUqMCgQYP4+++/qV+/PrGxsXz66f+1d9/hUZRrH8e/u+k9oYSW0DuINCsiIF2kgwIiAiqIBVFBRc8R8CgcFPG8NhRUutKbKF1QsKB0KYpAKAmBUNPLJjvvHzErgYQkm0025fe5rlzszjzzzD1xnTx7z1PedWTsIiKlxtf7z/LR1uMATO3bhCYhgc4NSESyZBhGgZYXEXG2tUfX0mVBF+JS4mhfoz0bH9lIkFeQs8MSkWLE7kTU5s2bMZlMfPLJJ/j6+mZbzsfHh08++QTDMNi4caO9pxMRKbUORkQzbtl+AEbeW5Nezao4OSIRcYSYmBjc3d2dHYaISK4tPriY3ot7k5yWTI96PVg7aC2+7tl/FxQRyYrdiajw8HD8/PxyNQn5Lbfcgr+/P+Hh4faeTkSkVLoYl8yIebtIslhpU7c8L3Wp7+yQRMQBfv75Z65cuUKVKkosi0jx8Nmezxi4fCCp1lQG3TKIZf2X4emqaQJEJO/sXjXPzc0Ni8WSq7KGYZCSkoKbm5u9pxMRKXVSUq08tWAPZ6OTqFnOh/cHNsPFrBXyRIqKuXPnMnfu3EzbLl++zH333ZftMYZhcPXqVQ4dOoTJZKJ9+/YFHaaISL699/N7vLDxBQBGthjJx90+xmzK17pXIlKK2Z2Iql27Nvv27WPDhg107tz5pmU3bNhAUlISDRo0sPd0IiKlzsSvD/Hrycv4ebgyc0hLAryUzBcpSk6ePMm2bdsybUtJSblhW3bq1avHxIkTHR6XiIijGIbBG9+/wcTvJwIw7u5xTO0wFZNJD8ZExH52J6J69uzJ3r17eeKJJ9iwYUO2SabDhw8zYsQITCYTvXr1svd0IiKlyoJfTvHlztOYTPD+wGbUDtb8CyJFTdu2bTO9nzRpEr6+vrz44ovZHmM2m/H396dx48a0bdsWFxeXAo5SRMQ+hmHw4sYXee+X9wB4s92bvNr6VSWhRCTf7E5EjRkzhlmzZhEeHk6zZs3o378/7du3t811EB4ezpYtW1i2bBkpKSmEhITkaUljEZHS6pcTl5i45hAAL3WuT7v6Wg5ZpChq06YNbdq0sb3PSERNmDDBiVGJiORfmjWNJ9c+yWd7PwPg/7r8H6PvGO3kqESkpLA7EeXv78/69evp3r07J0+e5Msvv+TLL7+8oZxhGNSoUYM1a9bg5+eXr2BFREq6M5cTeGrhHlKtBj1urcyTbWo6OyQRyaWwsDD1cBKRYi8lLYUhK4ew+NBizCYzn/f4nKFNhzo7LBEpQfI1w1yjRo04cOAAU6ZMoWnTppjNZgzDwDAMzGYzTZs2ZerUqezfv59GjRo5KmYRkRIpISWVEfN3czk+hcZV/Jnat4m6v4sUI9WqVSMkJMTZYYiI2C3RkkifxX1YfGgxbmY3FvdbrCSUiDhcvpc68PX15eWXX2b37t0kJCQQGRlJZGQkCQkJ7N69m3HjxuHrq7lNRERuxjAMxi09wJHIGMr5ujPzkZZ4uatnhUhxcujQIfr06cO//vWvHMu+8sor9OnThz/++KMQIhMRyVlsciz3f3k/3/z1DZ6unqwesJp+Dfs5OywRKYEcuuamm5sbFSpUoEKFCri5aXUnEZHc+mjrMb75PRI3FxMzBregcqCXs0MSkTyaP38+q1evpnr16jmWrVChAqtXr2bBggUFH5iISA4uJ16mw/wObDu5DT93PzYM3kDXOl2dHZaIlFAOTUSJiEjebTp8nmkbjwLwRs/G3Fa9jJMjEhF7bN68GYAHHnggx7IDBgzAMAw2btxY0GGJiNzUubhztJnThl8jfqWsV1m+e/Q77q12r7PDEpESLFeTlZ8+fRpI7/FUqVKlTNvyqmrVqnYdJyJSEh09H8uYRXsBGHJXNQbernukSHF1+vRpfH19qVixYo5lK1WqhK+vL2fOnCmEyEREsnbq6ik6zO/AscvHqORbiU2PbKJRsOb2FZGClatEVI0aNQCoX78+hw4dyrQtL0wmE6mpqXk+TkSkJLqakMIT83YRn5LGnTXL8O8HGjo7JBHJh5iYGHx8fHJd3tXVlStXrhRgRCIi2Tt66Sgd5nXgTMwZqgdWZ/Mjm6lVppazwxKRUiBXQ/MyVsIzDCPLbbn9sVqtBXYhIiLFSWqalWe+3MupSwmEBHnx8cMtcHPRaGmR4qxcuXJcvXqVS5cu5Vj20qVLREdHExQUVAiRiYhktv/cflrPbs2ZmDPUL1ef7cO2KwklIoUmVz2iwsLCADJNQJ6xTURE8m7Kuj/YcewiXm4uzBrSkjI+7s4OSUTy6bbbbmPNmjXMmTOHF1988aZlZ8+ejWEYtGjRopCiExFJ9/OZn7n/y/u5mnSVZhWbsWHwBsr7lHd2WCJSiuQqEVWtWrVcbRMRkZwt2x3O5zvSk/nTH7yVBpX8nRyRiDjCwIEDWb16Nf/+979p3LgxnTt3zrLc+vXref311zGZTDz88MOFHKWIlGZbTmyh56KexFviaRXairWD1hLoGejssESklMlVIkpERBxj7+krvLridwBGt69D11sqOTkiEXGU/v3789FHH7F9+3a6detGt27deOCBB2wP706dOsXXX3/Nt99+i9Vq5d5772XgwIFOjlpESouv//ya/kv7k5yWTMeaHVn50Ep83HM/r52IiKPYnYiqWbMmwcHB/PLLL7kq37p1a86ePcvx48ftPaWISLF2PiaJkfN3k5JmpVPDCoxpX8fZIYmIA5lMJlasWEHPnj356aefWLt2LWvXrr2hnGEY3HPPPSxfvtwJUYpIafTl718yZOUQ0ow0etXvxaK+i/Bw9XB2WCJSStk9M+7Jkyc5ffp0rsuHh4dz8uRJe08nIlKsJVnSGDF/N1GxydSt4Mv0h5piNpucHZaIOFjZsmX5/vvvmTVrFnfddReurq62RVtcXV25++67+eKLL9i6dStly5Z1drgiUgrM3D2TwSsGk2akMbjJYJb2X6oklIg4VaENzUtNTcVsLhorQsXExDBjxgxWr17NX3/9RUxMDOXLl6dOnTq0adOGMWPGEBgY6OwwRaSEMAyDV1f+zv4zVwn0duOzIbfh66GR0SIllYuLC4899hiPPfYYaWlpXLp0CZPJRJkyZXBxcXF2eCJSikz7aRrjNo0DYFTLUXx4/4eYTUXjO5mIlF6F8k0oMTGRqKgo/Pz8CuN0N7V161YGDhzI+fPnAXB3d8fb25uIiAgiIiLYtm0bvXr1omnTps4NVERKjM93hLFiTwQuZhMfDWpO1bLezg5JRAqJi4sLwcHBzg5DREoZwzCYsG0C//nhPwC80uoVJrefjMmk3tgi4ny5TkSdPn36hqF1KSkpbN++HcMwsjzGMAyuXr3KwoULsVgs3HLLLfkKNr9+/PFHunXrRmJiIn369GH8+PG0aNECk8lEQkIChw4dYvXq1QQEBDg1ThEpOX44eoHJ3x4B4F/dGtCqdjknRyQiIiIlmdWw8sKGF/i/nf8HwOT7JjO+9XgnRyUi8o9cJ6Jmz57NG2+8kWnblStXaNu2bY7HGoaByWRi5MiReQ7QURISEhgyZAiJiYk8++yzvP/++5n2e3t7c9ttt3Hbbbc5KUIRKWnCLsbzzJd7sBrQv0UIQ++u7uyQRKQQRUVFER4eTnx8fLYP7QDuvffeQoxKREqyNGsaT3z9BLP3zQbgw64f8vTtTzs5KhGRzPI0NO/aRpTJZLppoyqjjL+/P40bN+bJJ59k0KBB9kXpAPPnz+fEiRNUrFiRt99+22lxiEjpEJtk4Yl5u4hJSqVZ1UDe7N1Y3eFFSokPP/yQ999/P1crBZtMJlJTUwshKhEp6VLSUhi8YjBLDy/FbDIzu+dshtw6xNlhiYjcINeJqAkTJjBhwgTbe7PZTMWKFTl79myBBOZo8+bNA6B///54eno6ORoRKcmsVoPnF+/jWFQcFf09+XRwCzxcNUGxSGkwYMAAli5dmuPDugy5LScicjMJlgT6LenHumPrcDO7sajfIvo06OPssEREsmT3ZOVDhgwpNivLJScns2vXLgBatGjB6dOnefPNN1m3bh3nz58nKCiI22+/nSeffJJu3brlWFdycrLtfUxMDAAWiwWLxeKwmDPqcmSdUrrpM1V4pm/+i81HonB3NfPRwFsJ8nLR710kBwV1jyrM//cWLVrEkiVLCAgI4PPPP6dr1674+PhQsWJFwsPDOXfuHJs2beKtt97i6tWrLF68mHbt2tl9vk2bNjFr1ix27tzJ+fPnMZlMVKpUibvuuosRI0bQpk2bPNc5Z84chg0blqtzd+jQIdv9x48f5+2332bjxo1ERkbi5+dH8+bNGTFiBH379s1zXCKSvZjkGLp/1Z0fTv2Al6sXKx9aSefanZ0dlohItuxORM2ZM8eBYRSskydPkpKSAsCJEyd49tlniY2Nxd3dHR8fH6Kioli7di1r167l8ccfZ+bMmdkOoZkyZQqTJk26YfvGjRvx9nb8SlibNm1yeJ1SuukzVbD2XjQx56/03k8PVrcQfuBHwg84OSiRYsTR96iEhASH1nczc+bMwWQy8Z///Ic+fTL3RDCbzVSuXJlHH32Uvn370qZNG3r16sXu3bupXbt2ns5jGAajRo3i008/tW3z8vICICwsjLCwML788kuef/55pk+fbte1mM1mypcvn+1+Dw+PbPd9++239O/f3/a79/f35/Lly2zcuJGNGzcybNgwPv/8cw1XFnGASwmX6LKwC7vO7sLfw59vBn3DPVXvcXZYIiI3ZXciqji5cuWK7fWbb75JYGAgS5cupWfPnri5uXH69GnGjh3L0qVL+eyzz2jQoAEvvPBClnWNHz8+076YmBhCQ0Pp1KkT/v7+DovZYrGwadMmOnbsiJubm8PqldJLn6mCdzgyhpdn/QpYeaxVNV7pUs/ZIYkUGwV1j8rouVwY9u7dC8DgwYMzbbdarZne+/r68uGHH9KqVSumTp3KrFmz8nSeOXPm2JJQ/fr1Y/LkydSpUweAP//8k5dffpnVq1fz3nvv0bp1a3r37p3nawkNDb1hteTcCAsL48EHHyQhIYFWrVrxxRdfULduXeLi4njnnXd44403mD17NvXr1+ell17Kc/0i8o/I2Eg6zu/IoQuHKOtVlo2PbKR5pebODktEJEcOSUSFh4fz008/5WplmNdff90Rp8yTaxuAVquVzz//nF69etm2Va1alUWLFnH06FH279/P5MmTGT16NK6uN/56PDw8snwK6ObmViBf7guqXim99JkqGBfjknnqy/0kWay0qVueV7s1wsWsp/0ieeXoe1Rh3u+uXr2Kn59fpqkL3NzciI+Pv6HsXXfdhbe3N5s3b87zeTLmvaxduzZfffVVpvZKvXr1WLp0KfXr1+fEiRMsWbLErkSUvV5//XXi4+OpWLEia9eutf0ufH19mTRpEufOnWPmzJm89dZbPPHEEwQFBRVabCIlycmrJ+kwrwPHrxynsl9lNj2yiYblGzo7LBGRXMlXIurixYs8+eSTrFq1KsfJNg3DwGQyOSUR5efnZ3tdp06dTEmoDGazmbFjx/LII49w6dIldu/ezR133FGIUYpIcZWSauWpBXuIuJpIjXI+vD+gmZJQIqVQ2bJlSUxMzLQtMDCQixcvcvXq1Szn1jx37lyezxMZGQnArbfemuVDMzc3N5o2bcqJEyeIi4vLc/32io+PZ/ny5QCMGjUqy+sdP348M2fOJCYmhlWrVuVqPioRyeyPi3/QYV4HImIjqBFYgy1DtlAjqIazwxIRyTWzvQfGx8fTtm1bVq5ciZubG7fddhuGYeDm5karVq2oVasWhmFgGAZBQUG0adOGe++915Gx51qVKlVsr+vXr59tuYYN/3mKcOrUqQKNSURKjklfH+LXk5fx83Bl1pCWBHirx5lIaVSlShViYmIyJX8aNGgAwNatWzOV3bNnDwkJCXbNL1mzZk0A9u/fT2pq6g37LRYL+/btA6Bly5Z5rt9eO3bssCXiunbtmmWZ6tWr234nGzduLLTYREqKvZF7uXf2vUTERtCgXAO2D9uuJJSIFDt2J6I++ugjDh8+TL169Thx4gS//PILAGXKlOGHH37g6NGjtnkCrl69SpcuXW5ohBWWMmXKZEpGZefaXl2aQFNEcmPBL6dYuPM0JhP838Cm1A72dXZIIuIkzZunz83y22+/2bZ169YNwzAYO3Ysv/32GxaLhV27dvHoo49iMplo1apVns8zatQoAI4dO8bAgQM5duyYbd+ff/7Jgw8+yIkTJ6hVqxbPP/+8Xddy4cIFWrRoga+vL15eXtSsWZPBgwezbdu2bI85ePCg7XXjxo2zLZex79ChQ3bFJlJa/XTmJ9rNbceFhAs0r9ScH4b9QBX/nL/jiIgUNXYPzVu5ciUmk4kpU6ZQqVKlLMtUq1aNRYsWMWjQIF599VVatmxJ+/bt7Q42Pzp16sTs2bM5cuRItmUOHz5se12jhp4siMjN7TxxiYlr0r9Ijetcj/vqV3ByRCLiTN26dWPWrFksXbqUdu3aAelJo/fff5+wsDDuvPNOW9mMXuSvvfZans/TvXt33nvvPV5++WWWLVvGsmXLbKvmJSYmEhgYyKhRo3jzzTftXkglISGBPXv2EBQURHx8vG01voULFzJs2DBmzpx5w7DAs2fPAhAUFGSLJysZDwczymcnOTmZ5ORk2/uMiectFgsWi8Wu68pKRl2OrFNKr4L6PG0O20y/Zf1IsCTQKqQVqx5cRYBbgD63IpInBXWPymt9diei/vjjDwC6dOmSYwBvvfUWixYt4oMPPnBaImrYsGHMnj2bY8eOsWrVqhvmibJarUybNg1IbyBlPNUUEclK+JUERi3cQ6rVoPutlRnVppazQxIRJ7v//vvZunVrpuF2vr6+fPfddwwdOpSff/7Ztr1q1ap89NFHds9HOWbMGOrUqcPw4cOJiorKNDdVSkoKcXFxREdHU6ZMmTzVW7lyZSZMmECfPn2oV68eHh4epKWlsXPnTiZMmMDmzZuZPXs2Pj4+fPDBB5mOjY2NBchxuGHG/ozy2ZkyZQqTJk26YfvGjRvtGtKYk02bNjm8Tim9HPl5+uXqL0w7NY1UI5Vmfs0YXWY0P373o8PqF5HSx9F/8xISEvJU3u5EVFJSEkFBQZlWkPP09MxyUswaNWoQEBDAr7/+au/p8q1169b069ePZcuW8fjjj5OWlkbPnj1xdXXl9OnTjBs3jgMHDgDpiTOz2e5RiyJSwiWkpDJi3m4ux6fQuIo/b/dtouG8IqWQ2WymUqVKREREAODq6kqbNm0AOHLkCBaLhSZNmlCnTh1+/PFHwsPDOXPmDAEBATRo0MDu+0ZCQgLDhg1jyZIltGzZkgULFtCsWTMA9u7dy6uvvsr8+fNZt24dW7ZsoUmTJrmuu1OnTnTq1CnTNhcXF+6++242bNhAnz59WL16NR9//DGjR4+mTp06dl1DbowfP54XXnjB9j4mJobQ0FA6depkd0+vrFgsFjZt2kTHjh21qqzkm6M/TwsPLuSd/e+QZqTRu15v5vWch4frjSt4i4jkRkH9zcvotZxbdieiKlSowKVLlzJtK1++POHh4YSHhxMSEmLbnpaWRnx8fJ6zZI42Z84coqKi+OGHH+jXrx8eHh54e3tz5coVW5kJEybw6KOPOjFKESnKDMNg3NIDHI6MoZyvO58+0hIvdxdnhyUiTpLdqsH33XcfFy5cyDSZeEhISKb2kb3GjRvHkiVLqFevHtu3b8fT09O2r2PHjtxzzz00bdqUo0eP8vTTT7N9+/Z8nxPSE2/Tpk1j9erVWK1Wvv7660yJooxVinNq72Xsv3ZV46x4eHhkeuCZwc3NrUASRgVVr5ROjvg8zfhtBk9/+zQGBo/e+iif9fgMV3O+Fj0XEQEc/zcvr3XZ3e2natWqJCQkEBUVZdvWtGlTIH3+qGutWbOG1NRUgoOD7T2dQ/j4+LB161ZmzZrFvffei4+PD3FxcVSpUoUBAwbw448/MnHiRKfGKCJF28fbjvPN75G4uZiYMbgFVQKznwdFREq37JJU+REbG8vMmTMBePrppzMloTJ4eXnxzDPPAOkr2V3bVsuv2rVrU65cOQBOnDiRaV/lypUBuHLlSqahgtfL6EGWUV5EbjR1x1Se+vYpDAyeue0Zvuj5hZJQIlJi2H03u+uuu/jxxx/Zvn07ffv2BeChhx7i66+/Zvz48SQlJdG0aVP279/Pm2++iclkynYp38JkNpt5/PHHefzxx50diogUM5sPn2faxj8BeKNnY26rnre5V0RE8uvo0aO2Xla1amU/N921Q+bCwsIK5WHgtSvlHTx4kNtuuy3Lchmr6zVq1KjAYxIpbgzD4F/f/YvJOyYD8Oo9r/LmfW9qCgARKVHs7hHVp08fDMNg/vz5tm0DBw6kbdu2JCQk8Morr9ClSxdefvllYmJiqFChgnobiUix9df5WMYs3odhwCN3VmPg7VWdHZKIlELXzmF56tSpbMudP3/e9jqnIXB5cfz4cS5evAjcuMLwPffcY1stb/369Vkef+rUKdsKxtfPRSVS2lkNK6PXjbYloaZ2mMpb7d9SEkpEShy7E1F33HEHVquVVatW2baZTCa++eYbxo8fT40aNXB1daVs2bIMHjyYX375RV2wRaRYupqQwuPzdhGXnModNcrweveGzg5JREqp+vXr25I9n332WaY5qDKkpaXZhu8FBQVRr169XNWd01BCwzAYN24ckJ4Qe+CBBzLt9/HxsfWSnzFjBtHR0TfUMXXqVCA9OXb9CsYipVmqNZXhq4fz4W8fYsLEx/d/zEutXnJ2WCIiBcLhS8N5eXnx1ltvcezYMZKTk4mKimLevHlUrareAyJS/KSmWXn2q72cupRAlUAvPn64OW4uWlVTRJzDy8vLNr3Anj176N69O7///jtWqxWr1cqBAwe4//77+emnnwAYM2YMLi7/LKgwZ84cTCYTJpOJbdu2Zar71KlT3H777Xz66aecOHHClpiyWq388ssvdO3a1TYP6MiRI7NMcL3xxhv4+PgQGRlJ9+7d+euvvwCIj4/njTfe4JNPPgHgX//6F0FBQY795YgUU8mpyQxYNoC5++fiYnJhXu95jLptlLPDEhEpMJrxTkTkJv677g+2/3URLzcXZg1pSVlfLZksIs41depU/vrrL9avX2/7yVhdLjk52VZu4MCBvPbaa3mq+7fffuO3334D0let8/PzIzY2NlO9w4YN4/3338/y+Bo1arBkyRL69+/P9u3bqVu3LgEBAcTFxZGWlmY7PqNnlUhpl2BJoM/iPmw4vgF3F3cW91tMr/q9nB2WiEiBsjsRVbNmTYKDg/nll19yVb5169acPXuW48eP23tKEZFCtXx3OJ/tCANg+oO30rCyv5MjEpGi5vz585l6HF3vZvsgfVqDrIbX3YyXlxfffvsty5cvZ8GCBezevZuoqChMJhOhoaHcfvvtDBs2jG7duuWp3goVKvDBBx/w888/s2/fPi5cuMCVK1fw9PSkRo0a3H333QwfPpxWrVrdtJ7777+fAwcOMHXqVDZt2kRkZCRBQUE0a9aMkSNH2obviZR20UnRPPDVA+w4vQNvN29WD1hNh5odnB2WiEiBszsRdfLkSZKSknJdPjw8nNOnT9t7OhGRQrX39BXGr/wdgNH31abrLZWcHJGIFEU5zatUUEwmE/369aNfv355Om7o0KEMHTo0y31eXl4888wzPPPMM/mOr1atWrZ5qkTkRhcTLtJ5QWf2RO4hwCOAbx/+lrtD73Z2WCIihaLQhualpqZmWulFRKSoOh+TxMj5u0lJtdKxYQXGdKjr7JBEpAiaMGGCs0MQkWIoIiaCTgs6cfjCYcp5l2Pj4I00q9TM2WGJiBSaQklEJSYmEhUV5dDlg0VECkKSJY0R83cTFZtM3Qq+vPdQU8xmLZssIjdSIkpE8urElRN0mNeBsKthVPGrwuYhm6lfrr6zwxIRKVS5TkSdPn2akydPZtqWkpLC9u3bs+2WbhgGV69eZeHChVgsFm655ZZ8BSsiUpAMw+C1lQfZf+YqAV5uzBrSEl8PrekgIiIi+Xf4wmE6zu/I2diz1AqqxeYhm6keWN3ZYYmIFLpcf8OaPXs2b7zxRqZtV65coW3btjkeaxgGJpOJkSNH5jlAEZHC8vmOMJbvCcfFbOKjQc2pVtbH2SGJiIhICbAncg+dF3TmYsJFGpVvxKZHNlHJT/NPikjplKdH/df2fDKZTDlO0GkymfD396dx48Y8+eSTDBo0yL4oRUQK2Pa/LjD52yMAvHZ/A+6pU87JEYmIiEhJsOP0Drp92Y2Y5BhaVm7J+ofXU9a7rLPDEhFxmlwnoiZMmJBpLgSz2UzFihU5e/ZsgQQmIlJYTl6M55kv92I1oH+LEIa1qu7skERERKSYSbOm8f2p7/nhyg/4nPKhXc12bD6xmd6Le5OYmsi91e7l64Ff4+/h7+xQRUScyu7JT4YMGUJgYKADQxERKXyxSRYen7eL6EQLzaoG8mbvxphMmpxcREREcm/FkRU8t/45wmPCAZh+ajplvcpyNekqaUYaXWt3ZdmDy/B283ZypCIizmd3ImrOnDkODENEpPBZrQbPL97Hsag4Kvh78OngFni4ujg7LBERESlGVhxZQb8l/TDIPG3JpcRLANwVcherBqzC3cXdGeGJiBQ5ZmcHICLiLO9tPsrmI1G4u5qZ+UhLgv09nR2SiIiIFCNp1jSeW//cDUmoa52JOYOLSQ+6REQy2N0j6voV9HLr9ddft/eUIiIO882BSD747hgA/+1zC7eGBjo3IBERESl2tp/ebhuOl53wmHC2n95O2+ptCycoEZEizu5E1MSJE/M0j4phGJhMJiWiRMTpDp2NZuzS/QA80boGfZqHODkiERERKY4iYyMdWk5EpDSwOxF177333jQRFR0dzZEjR0hOTiYoKIgmTZrYeyoREYe5FJfMiHm7SbSkcW/d8rzStYGzQxIREZFiqpJfJYeWExEpDexORG3bti3HMnFxcbzzzju89dZbdO/enRdeeMHe04mI5FtKqpVRC/cQcTWRGuV8+GBAM1zMWiFPRERE7NO6amsq+1bmbNzZLPebMBHiH0Lrqq0LOTIRkaLL7kRUbvj6+jJp0iQsFgsvvfQSzZs3p23btgV5ShGRbL2x9hC/hl3G18OVWUNaEODt5uyQREREpBizGlaCvIKyTESZSH/Y9b8u/8PFrMnKRUQyFMqqeS+++CKGYfDOO+8UxulERG6wcOcpFvxyGpMJ/m9AU2oH+zk7JBERESnmnlv/HIcuHMLT1ZMKPhUy7QvxD2HZg8vo06CPk6ITESmaCrRHVIayZcsSGBjIr7/+WhinExHJ5Newy0xYfQiAsZ3q0b5BhRyOEBEREbm5Gb/NYMauGZgwsaTfEu6vcz9bT2xl3Y51dL2nK+1qtlNPKBGRLBRKIio2NparV6/i4eFRGKcTEbEJv5LAqAW7SbUaPNCkEk+1reXskERERKSY2xq2ldHrRwPw1n1v0b1edwDaVGtD/KF42lRroySUiEg2CmVo3rvvvothGNSoUaMwTiciAkBCSioj5u3mUnwKjSr7806/W2+62qeIiIhITk5cOUG/pf1ItaYy6JZBvHLPK84OSUSkWLG7R9QPP/xw0/1JSUmcOXOG5cuXs2HDBkwmEwMHDrT3dCIieWIYBuOWHeBwZAxlfdyZOaQlXu56MikiIiL2i0mOocdXPbiceJmWlVvyWffP9JBLRCSP7E5EtW3bNlc3XcMwAGjXrh3jxo2z93QiInny8bbjfHMgEjcXEzMGt6BKoJezQxIREZFizGpYGbxiMIcuHKKSbyVWPbQKLze1L0RE8ipfc0RlJJmy4uLiQlBQELfeeisDBw5k6NChmM2FMhJQREq5zYfPM23jnwBM6tGY22uUcXJEIiIiUtz967t/8fXRr/Fw8WDlQyup4l/F2SGJiBRLdieirFarI+MQEXGIv87HMmbxPgwDHrmzGoPuqOrskERERKSY++r3r5iyYwoAn/X4jDtC7nByRCIixZe6KIlIiRGdYOGJebuIS07ljhpleL17Q2eHJCIiIsXcbxG/MXzNcABeuvslBjcZ7OSIRESKNyWiRKRESE2z8sxXezh5KYEqgV58/HBz3Fx0ixMRERH7RcZG0mtxL5JSk+hWpxuT2092dkgiIsVevuaIutahQ4fYtWsXUVFRAAQHB9OyZUsaNWrkqFOIiGRr6vo/2P7XRbzcXJg1pCVlfT2cHZKIiIgUY0mpSfRa3IuzsWdpUK4BX/b9EhezVuAVEcmvfCei1q5dy6uvvsqhQ4ey3N+oUSPefPNNevTokd9TiYhkafnucGZtDwNgWv9baVjZ38kRiYiISHFmGAYjvh7BrxG/EuQZxJqBa/D3UPtCRMQR8jVu5Y033qBnz54cPHgQwzBwcXEhODiY4OBgXFxcMAyDgwcP0rt3byZOnOigkEVE/rHvzFXGr/wdgGfvq023JpWcHJGIiIgUd9N+msb8A/NxMbmwtP9Sapep7eyQRERKDLsTUevXr2fixIkYhsG9997Lxo0biY2NJTIyksjISOLi4ti4cSNt27bFMAz+85//sGHDBkfGLiKl3PmYJEbM20VKqpWODSvwfIe6zg5JREREirlvjn7Dy5tfBuB/Xf5H+5rtnRyRiEjJYnciavr06QD079+frVu30qFDBzw8/pmTxd3dnQ4dOrBlyxb69++PYRi2Y0RE8ivJksbI+buJik2mbgVf3nuoKWazydlhiYiISDF25MIRBi4fiIHBE82f4OnbnnZ2SCIiJY7diahdu3ZhMpmYPn06JlP2X/5MJhPvvvsuAL/99pu9pxMRsTEMg9dWHmTfmasEeLkxa0hLfD0ctvaCiIiIlEKXEy/T/avuxKbE0rpqaz68/8Obfs8RERH72J2ISklJITAwkCpVquRYNiQkhKCgICwWi72nExGx+eLHkyzfE47ZBB8Nak61sj7ODklERESKsVRrKg8ufZDjV45TLaAayx9cjruLu7PDEhEpkexORNWsWZO4uDhSUlJyLJucnExcXBw1a9a093QiIgDs+Osib31zGIDXujXknjrlnByRiIiIFHcvbHiBLWFb8HHzYc3ANZT3Ke/skERESiy7E1GDBg3CYrEwb968HMvOnz8fi8XCoEGD7D2diAgnL8bz9Jd7sBrQr0UIw1tVd3ZIIiIiUszN2j2LD379AID5vefTpEITJ0ckIlKy2Z2IevHFF7nnnnsYPXo0c+fOzbbcvHnzGD16NK1bt+bFF1+093QiUsrFJll4Yt4uohMtNA0N5M1ejTVvg4iIiOTL9lPbefrb9AnJ32j7Br0b9HZyRCIiJZ/ds/tOmTKFe++9l99//53hw4czYcIE2rZta5szKiIigu+//57Tp08TEBBA69atmTx5cpZ1vf766/aGISKlgNVq8Pzi/fwVFUcFfw9mPtICTzcXZ4clIiIixdipq6fos6QPFquF/g378697/+XskERESgW7E1ETJ0609UYwDIPTp08zf/78TGUMwwAgOjqaKVOmZFuXElEicjPvbT7K5iPncXc18+kjLQn293R2SCIiIlKMxaXE0WNRDy4mXKRZxWbM6TVHPa1FRAqJ3Ymoe++9VzdrESlw3xyI5IPvjgHw3z630DQ00LkBiYiISLFmNawMWTmEA+cPEOwTzOoBq/F283Z2WCIipYbdiaht27Y5MAwRkRsdOhvN2KX7AXiidQ36NA9xckQiIiJS3E3aNomVf6zE3cWdlQ+tJDQg1NkhiYiUKnZPVi4iUpAuxSUzYt5uEi1ptK5Tjpe71Hd2SCIiIlLMLT20lDd+eAOAT7p9wt2hdzs5IhGR0keJKBEpcixpVp5auIeIq4lUL+vNhwOb4+qi25WIiIjYb2/kXh5d9SgAz9/5PMOaDXNyRCIipZO+2YlIkfPG14fZGXYZXw9XPnu0JQHebs4OSURERIqx83Hn6bmoJ4mpiXSu1Zm3O77t7JBEREqtfCeivvvuO0aMGMGdd95JvXr1qFmzZrY/tWrVckTMIlKCfbnzNPN/OYXJBP97qCm1g/2cHZKISJG0adMmHnzwQapVq4anpydeXl7UrFmThx9+mO+//96uOi9dusTs2bMZPHgwDRs2xMfHBw8PD0JCQujVqxcrV6686fFz5qSvPJbTz+bNm+2KT8QeyanJ9FnShzMxZ6hbti6L+i3C1Wz3VLkiIpJPdt+BU1NTGTJkCIsXLwbAMIwcj9EqeyJyM7+GXeb11QcBGNupHh0aVnByRCIiRY9hGIwaNYpPP/3Uts3LywuAsLAwwsLC+PLLL3n++eeZPn16nuquWLEiqamptveenp64ubkRERFBREQEq1evpmvXrixbtgxv7+xXGTObzZQvXz7b/R4eHnmKS8RehmEw6ptR/HTmJwI8AlgzYA2BnoHODktEpFSzOxE1depUFi1aBEDr1q3p3LkzFSpUwNVVTxdEJO8iriYyasFuUq0GDzSpxFNt1YNSRCQrc+bMsSWh+vXrx+TJk6lTpw4Af/75Jy+//DKrV6/mvffeo3Xr1vTu3TvXdaempnL77bczdOhQOnfuTM2aNQE4efIkb775Jp9//jnr1q1j5MiRzJ8/P9t6QkNDOXnypP0XKeIg/7fz/5i9bzZmk5nF/RZTr1w9Z4ckIlLq2Z01mjt3LiaTiddee4033njDkTGJSCmTmJLGiHm7uBSfQqPK/rzT71b1oBQRyca8efMAqF27Nl999VWmh4D16tVj6dKl1K9fnxMnTrBkyZI8JaK+++472rVrd8P26tWr89lnn+Hq6sqnn37KggULmDx5MqGhWvZeiq4Nxzbw4sYXAZjWcRqda3d2ckQiIgL5mCPqzJkzmEwmXnnlFUfGIyKljGEYjFu2n0NnYyjr487MIS3xcndxdlgiIkVWZGQkALfeemuWPdHd3Nxo2rQpAHFxcXmqO6sk1LUee+wx2+tdu3blqW6RwvTnxT95aNlDWA0rw5oOY8ydY5wdkoiI/M3uRFT58uXx9/e/6fwAxcF///vfTJNnikjh+njbcdYeiMTVbGLG4BZUCfRydkgiIkVaxnC5/fv3Z5rPKYPFYmHfvn0AtGzZ0qHn9vT0tL1OS0tzaN0ijnI16So9FvUgOjmau0PvZka3GWrni4gUIXYPzbv33nv56quvCA8PJyQkxJExFZo///yTSZMmOTsMkVJry5HzTNv4JwCTejbi9hplnByRiEjRN2rUKNatW8exY8cYOHAgU6ZMoXbt2kB62+aVV17hxIkT1KpVi+eff96h5962bZvt9S233JJtuQsXLtCiRQv+/PNP0tLSqFSpEnfffTePP/44bdu2zdW5kpOTSU5Otr2PiYkB0hNtFovFrvizklGXI+sU50m1pvLQ0oc4eukoIX4hLO69GLNhLrT/vvo8iUhRVlD3qLzWZ3ci6pVXXmHVqlW8/PLLLFy40N5qnMZqtTJ8+HCSkpK46667+Pnnn50dkkipciwqlucW7cMwYPCdVXn4jmrODklEpFjo3r077733Hi+//DLLli1j2bJltlXzEhMTCQwMZNSoUbz55pv4+/s77LxXr15lypQpQPpCNfXqZT/pc0JCAnv27CEoKIj4+Hjban4LFy5k2LBhzJw5M8cFbqZMmZLlA8ONGzcWSI/8TZs2ObxOKXxfRHzBxgsbcTe580KlF9j9w26nxKHPk4gUZY6+RyUkJOSpvN2JqMaNG7N48WIGDx5M165defnll7ntttvw8fGxt8pC9cEHH/DTTz/x8MMPU7t2bSWiRApRdIKFx+fuIi45ldtrlOH1Bxo5OyQRkWJlzJgx1KlTh+HDhxMVFUViYqJtX0pKCnFxcURHR1OmjGN6mlqtVh555BEiIyPx9PTkww8/zLJc5cqVmTBhAn369KFevXp4eHiQlpbGzp07mTBhAps3b2b27Nn4+PjwwQcf3PSc48eP54UXXrC9j4mJITQ0lE6dOjk0wWaxWNi0aRMdO3bEzc3NYfVK4Zt3YB5r9q0BYE6vOfRr0K/QY9DnSUSKsoK6R2X0Ws4tuxNRAF26dOHZZ5/lzTffZOPGjTmWN5lMWc5lUNjCwsJ47bXXKFu2LO+99x4fffSRs0MSKTVS06w889UeTl5KoEqgFzMebo67q93T1YmIlDoJCQkMGzaMJUuW0LJlSxYsWECzZs0A2Lt3L6+++irz589n3bp1bNmyhSZNmuT7nM899xxr164F4KOPPsq2zk6dOtGpU6dM21xcXLj77rvZsGEDffr0YfXq1Xz88ceMHj2aOnXqZHtODw8PPDw8btju5uZWIF/wC6peKRw/nfmJp9Y9BcC/7/03A5sMdGo8+jyJSFHm6HtUXuuy+9tfQkIC7du356233gLSV77KzU9R8MQTTxAfH8/06dMpX768s8MRKVWmrv+D7X9dxMvNhZlDWlDW98YvGSIikr1x48axZMkS6tWrx/bt2+nYsSPlypWjXLlydOzYkR9++IG6dety8eJFnn766Xyfb+zYsbYeUO+99x7Dhw+3qx6z2cy0adOA9B5WX3/9db5jEwE4E32GPov7kJKWQu/6vZnYdqKzQxIRkZuwu0fUlClT+OGHH3BxcWHQoEF07tyZChUq5Dje39lmzZrFli1b6NChA0OGDHF2OCKlyoo94czaHgbAtP630qhygJMjEhEpXmJjY5k5cyYATz/9dKZV7DJ4eXnxzDPPMHr0aHbs2EFUVBTBwcF2ne+ll17i3XffBWDatGmMGTPG7tgBateuTbly5bh48SInTpzIV10iAAmWBHou6sn5+PM0qdCEeb3nYTapp7WISFFmd9boq6++wmQy8b///c8hT9sKQ0REBOPGjcPLy4tPP/3Urjq0gosUV87+TO0Pj+aVFb8D8FSbmnRqUE6fbxGxKSqruBR1R48etU1zUKtWrWzLXTvkLSwszK5E1Lhx42w9mN5++21efPHFPNchUpAMw2DY6mHsPbeXct7lWD1gNb7uvs4OS0REcmB3IioiIgIXFxcef/xxR8ZToEaOHEl0dDRTp06lZs2adtWhFVykuHPGZyo6Bd494EJKqonGQVbqJB/l22+PFnocIlL0OXsVl6LObP6np8epU6eyLXf+/Hnbaz8/vzyfZ+zYsbaeUG+//Tbjxo3Lcx1ZOX78OBcvXgSgRo0aDqlTSq83f3iTJYeW4Gp2ZcWDK6geWN3ZIYmISC7YnYgKDg4mJiYmy0kki6IFCxbwzTff0LRp00wrsOSVVnCR4spZn6lkSxqDZ+8i2hJN7fI+zBtxB36eRXsIr4gUvqKyiktRV79+fby8vEhMTOSzzz7jiSeeuGFahLS0NNvwvaCgIOrVq5enc1ybhJo2bVque0IZhoHJZLrp/oyEltls5oEHHshTXCLXWnlkJa9vex2Aj+//mNbVWjs5IhERyS27vw126tSJL774gj///DPPDZzCdv78ecaMGYOLiwuzZs3K1zxWWsFFirvC/EwZhsH4VYfZdyaaAC83Pnv0Nsr4eRXKuUWkeHL2Ki5FnZeXF48//jgffPABe/bsoXv37rz99ts0atQIgIMHDzJu3Dh++uknAFv7J8OcOXMYNmwYAFu3bqVt27aZ6r92Tqjp06fz/PPP5zq2U6dO8eCDD/LYY4/RsWNHatSogclkwmq18uuvvzJx4kQ2bNgApPdSL+rtRym6Dpw/wCMrHwHg2duf5YkWTzg5IhERyQu7MzL//ve/Wb58OaNHj2bt2rVFuqH3yiuvcOnSJUaNGkX9+vWJi4vLtD8lJcX2OmOfu7s77u7uhRqnSEkz+8eTLNsdjtkEHw5qRvVyPs4OSUSk2Js6dSp//fUX69evt/1kPCS7dh7LgQMH8tprr+W63tOnT/POO+8A6T2Wpk6dytSpU7MtP3bsWMaOHZtp22+//cZvv/0GpD+88/PzIzY2NlNcw4YN4/333891XCLXuhB/gR5f9SDeEk/7Gu2Z3nm6s0MSEZE8ytf4mM8//5zHHnuMFi1a8MILL3DbbbflOA9B1apV83NKu4SFpa/SNWPGDGbMmHHTshnxP/fcc/zvf/8r6NBESqwdf13krW+PAPBat4a0rlPeyRGJiJQMXl5efPvttyxfvpwFCxawe/duoqKiMJlMhIaGcvvttzNs2DC6deuWp3qtVmum19fOM5WV6x/sVahQgQ8++ICff/6Zffv2ceHCBa5cuYKnpyc1atTg7rvvZvjw4bRq1SpPcYlkSElLoe+SvpyKPkWtoFos6Z8+P5SIiBQvdt+5r51gMjo6msceeyzHY0wmk22lFxEpuU5diufpL/eQZjXo2zyE4a2qOzskEZESxWQy0a9fP/r165en44YOHcrQoUOz3Fe9enUMw7A7Ji8vL5555hmeeeYZu+sQyY5hGDzz7TNsP70dP3c/1gxcQxmvMs4OS0RE7GB3Isqehkp+Gjf5sW3btpvunzhxom0lPGfFKFJSxCWn8sS8XUQnWmgaGshbvRvfdPJaERERkZx89NtHzNozCxMmFvVbRMPyDZ0dkoiI2MnuRFTGcDcRkQxWq8Hzi/dx9HwcwX4efPpICzzdXHI+UERERCQbW05sYcz6MQBM7TCV++vc79yAREQkX+xORFWrVs2RcYhICfC/zUfZdPg87q5mZg5pSQV/T2eHJCIiIsXYscvH6L+0P2lGGo80eYSxd4/N+SARESnSzM4OQERKhm9/j+T9744BMKX3LTQNDXRuQCIiIlKsRSdF0+OrHlxJusLtVW5nZveZGu4vIlICODQRderUKduyvadOnXJk1QVq4sSJGIah+aFE7HT4bAwvLtkPwOP31KBvixAnRyQiIiLFWZo1jYdXPMyRi0eo7FeZVQ+twtNVPa1FREqCfCeiIiMjGT16NMHBwdSsWZM777yTO++8k5o1axIcHMyYMWOIjIx0RKwiUgRdikvmiXm7SLSk0bpOOV7pWt/ZIYmIiEgx9+qWV/nmr2/wdPVk1UOrqORXydkhiYiIg+QrEfXjjz/SpEkTPvroIy5evGjrVZTxc/HiRT744ANuvfVWfvrpJ0fFLCJFhCXNylML9xBxNZHqZb35cGBzXF004ldERETst+DAAt7+6W0APu/xObdVuc3JEYmIiCPZPVl5VFQUPXr04MqVK/j7+/Pkk0/SsWNHQkLSh+SEh4ezefNmPv30Uy5evEiPHj04fPgwwcHBDgteRJzrja8PszPsMr4erswa0pIAbzdnhyQiIiLF2M7wnTy+5nEAxt8znkG3DHJyRCIi4mh2J6Leffddrly5Qv369dm0aRNVqlTJtL9evXq0b9+eZ599lg4dOvDnn38yffp0/vvf/+Y7aBFxvi93nmb+L6cwmeB/DzWlTgU/Z4ckIiIixVhETAS9F/cmOS2Z7nW78+Z9bzo7JBERKQB2j6H55ptvMJlMzJo164Yk1LUqV67MrFmzMAyDtWvX2ns6ESlCfjt5mQlrDgIwtlM9OjSs4OSIREREpDhLtCTSa3EvIuMiaVS+EQv7LMRs0nB/EZGSyO67+8mTJ/Hx8aFVq1Y5lm3VqhU+Pj7FaiU9EclaxNVEnpy/G0uaQbcmlXiqbS1nhyQiIiLFmGEYPP714+w6u4syXmVYM3ANfh7qaS0iUlIV6mMGwzAK83Qi4mCJKWmMmLeLS/EpNKzkzzv9mmAymZwdloiIiBRjU3+cype/f4mr2ZVl/ZdRM6ims0MSEZECZHciqnr16sTHx/PLL7/kWPbnn38mPj6e6tWr23s6EXEywzB4afkBDp2NoayPOzOHtMDb3e5p5kRERET4+s+veXXLqwC83+V92tVo5+SIRESkoNmdiOratSuGYTBixAguXLiQbbmoqChGjBiByWTi/vvvt/d0IuJkM74/ztf7z+JqNjFjcAtCgrydHZKIiIgUY4eiDjFoxSAMDJ5s8SSjbhvl7JBERKQQ2N2dYezYsXz++eccOnSIBg0aMGrUKNq3b2+buDw8PJwtW7bw6aefcunSJQIDA3nxxRcdFriIFJ4tR87zzoY/AZjUsxG31yjj5IhERESkOLuUcIkei3oQlxJH2+pteb/r+84OSURECondiagKFSqwcuVKevfuzeXLl5k8eTKTJ0++oZxhGAQGBrJq1SoqVNDKWiLFzbGoWJ5btA/DgIfvqMrDd1RzdkgiIiJSjFnSLPRf2p8TV05QI7AGS/svxc3FzdlhiYhIIcnXZOVt2rThwIEDjBw5kqCgIAzDyPQTFBTEqFGj+P3337n33nsdFbOIFJLoBAtPzNtNXHIqt9cow4TujZwdkoiIiBRzY9aPYevJrfi6+7Jm4BrKeZdzdkgiIlKI8j3TcEhICDNmzGDGjBmEhYURFRUFQHBwMDVq1Mh3gCLiHGlWg2cX7SXsYjxVAr34+OHmuLsW6kKbIiIiUsJ8susTPt71MSZMLOi9gMbBjZ0dkoiIFDKHLnlVo0YNJZ9ESoip6//gh6MX8HQzM3NIC8r5ejg7JBERESnGtp3cxrPrngXgzfvepGf9nk6OSEREnCFPiajU1FQSEhIA8Pf3z9UxMTExAPj4+ODi4pLH8ETEGVbuDWfmDycAmNb/VhpVDnByRCIiIlKchV0Jo9+SfqRaUxnQeADj7xnv7JBERMRJ8jTOZsCAAQQFBTF06NBcHzN8+PA8HyMizrP/zFVeXv47AM+0q80DTSo7OSIREREpzmKTY+mxqAeXEi/RolILPu/xOSaTydlhiYiIk+Q6EXXo0CFWrFiBv78/X3zxRa5PMGvWLPz9/fnqq6/466+/7ApSRApHVEwSI+bvIiXVSocGwbzQsa6zQxIREZFizGpYeWTlIxyMOkhF34qsGrAKbzdvZ4clIiJOlOtE1MKFCwF46qmnCAwMzPUJgoKCePbZZ7FarSxYsCDPAYpI4UhOTWPkgt2cj0mmTrAv7z3UFLNZTytFRETEfq9vfZ3Vf67Gw8WDlQ+tJMQ/xNkhiYiIk+U6EbV9+3ZMJhN9+/bN80n69OkDwLZt2/J8rIgUPMMw+NfKg+w9fRV/T1dmDWmJn6ebs8MSERGRYmzRwUW8tf0tAGZ2n8mdIXc6OSIRESkKcp2IOnr0KGazmWbNmuX5JE2aNMFsNvPHH3/k+VgRKXhzfjrJ0t3hmE3w4aDmVC/n4+yQREREpBjbfXY3w1YPA2DsXWMZcusQJ0ckIiJFRa4TUVevXiUwMNCuiQXNZjOBgYFER0fn+VgRKVg/HrvIm98cAeDV+xtwb93yTo5IREREirPI2Eh6LupJUmoSXWt35b8d/uvskEREpAjJdSLK29ub2NhYu08UFxeHl5eX3ceLiOOduhTPUwv3kGY16NO8Co/dU8PZIYmIiEgxlpSaRO/FvYmIjaB+ufp81fcrXMwuzg5LRESKkFwnooKDg7FYLBw/fjzPJzl+/DgpKSkEBwfn+VgRKRhxyak8MW8X0YkWmoYGMrn3LVpKWUREROxmGAYj145kZ8ROgjyDWDNgDQGeAc4OS0REiphcJ6LuvDN9csEVK1bk+STLly8H4I477sjzsSLieFarwQuL93H0fBzBfh58+kgLPN30tFJERETsN/3n6czbPw8XkwtL+i+hTtk6zg5JRESKoFwnoh544AEMw+Cdd94hMjIy1yc4e/Ys06ZNw2Qy8cADD9gVpIjkT5rVYGfYZXZfNLEz7DLTNx9l4+HzuLua+fSRFlTw93R2iCIiIlKMrftrHS9tfgmA6Z2n06FmBydHJCIiRZVrbgv27duXOnXqcOzYMTp37szKlSupVavWTY85duwYffr04eLFi9SpU4f+/fvnO2ARyZv1ByOZ9PVhIqOTABfm/bXLtm9K71toVjXIecGJiIhIsffHxT8YsHwAVsPK480e59nbn3V2SCIiUoTlukeU2Wxm7ty5uLu7c+jQIZo0acLIkSNZt24d586dIyUlhZSUFM6dO8e6desYMWIETZs25eDBg3h4eDBnzhzNPyNSyNYfjGTUgj1/J6Fu5OOh4XgiIiJivyuJV+jxVQ9ikmO4p+o9fNTtI7X5RUTkpnLdIwrS54lasmQJjzzyCDExMXz22Wd89tln2ZY3DANfX1/mz5/PXXfdle9gRST30qwGk74+jJHNfhMw6evDdGxYERezGowiIiKSN6nWVB5c9iB/Xf6LqgFVWf7gctxd3J0dloiIFHG57hGVoXv37uzatYv+/ftjMpkwDCPLH5PJRP/+/dm9ezc9e/YsiNhF5CZ+DbucbU8oAAOIjE7i17DLhReUiIiIlBhjN45l84nNeLt5s3rAaoJ9tEK2iIjkLE89ojLUrl2bxYsXExUVxdatWzl06BCXLl0CoGzZsjRq1Ih27doRHKw/RiLOcuxCbK7KRcVmn6wSERERycrnez7n/3b+HwDze8+nacWmzg1IRESKDbsSURmCg4N56KGHHBWLiORTSqqV7/44z9Jd4Wz9MypXxwT7acU8ERERyb0dp3cw6ptRAExqO4k+Dfo4OSIRESlO8pWIEhHnMwyDQ2djWLY7nNX7IriSYLHtc3MxYUnLepYoE1AxwJPba5QppEhFRESkuDt19RR9FvfBYrXQr2E//nXvv5wdkoiIFDNKRIkUUxfjklm1N4Jlu8P549w/w/Aq+HvQp3kIfZuHcCwqllEL9gBkmrQ8Y2ryCd0baqJyERERyZX4lHh6LurJhYQLNK3YlDk952A25XnKWRERKeWUiBIpRlJSrWz9M4plu8PZ+kcUqdb09JK7q5lODSvQr0UIreuUtyWXagf7MmNwcyZ9fTjTxOUVAzyZ0L0hXRpXcsp1iIiISPFiNaw8uupR9p/fT7BPMKsHrMbH3cfZYYmISDGkRJRIMXD476F3q/ZFcDk+xbb91tBA+rUIoUeTygR4u2V5bJfGlejYsCI/H4ti4/addGp9B3fVDlZPKBEREcm1/3z/H5YfWY6b2Y0VD66gakBVZ4ckIiLFlBJRIkXU5fgU29C7w5Extu3l/Tzo06wK/VqEUKeCX67qcjGbuKNGGS4dMbijRhkloURESoBNmzYxa9Ysdu7cyfnz5zGZTFSqVIm77rqLESNG0KZNG7vrjo2N5d1332X58uWEhYXh4uJC3bp1GTBgAM8++yzu7u43Pf78+fO8/fbbrF27ltOnT+Pl5UWjRo149NFHeeyxxzCZ9HeoOFl+eDkTv58IwCcPfEKrqq2cG5CIiBRrSkSJFCGWNCvb/rzAst1n+O6PKNtE4+4uZjo0DKZ/i1Ba1ymHq4vmYxARKa0Mw2DUqFF8+umntm1eXl4AhIWFERYWxpdffsnzzz/P9OnT81z/qVOnaNu2LSdPngTA29ub5ORkdu3axa5du1i4cCFbtmwhKCgoy+N3795N586duXTpEgC+vr7ExsayY8cOduzYwbJly1izZk2OySwpGvad28eQVUMAGHPHGIY3G+7kiEREpLjTt1mRIuCPczG8ufYwd03ZwhPzdrHh0HksaQa3VAngjZ6N2Plqez5+uAXt6gcrCSUiUsrNmTPHloTq168fR48eJSEhgYSEBP744w969uwJwHvvvcfKlSvzVHdqairdu3fn5MmTVKpUiU2bNhEfH09CQgKLFi3Cz8+PvXv3Mnjw4CyPj46O5oEHHuDSpUvUr1+f3377jdjYWOLj4/nwww9xc3Njw4YNjBkzJl+/Aykc5+PO0+OrHiRYEuhYsyPvdHrH2SGJiEgJoB5RIk5yJT6FNfvPsmx3OL9HRNu2l/N1p3ezKvRtEUL9iv5OjFBERIqiefPmAVC7dm2++uorXF3/ac7Vq1ePpUuXUr9+fU6cOMGSJUvo3bt3ruueO3cuv//+OwDLly/nrrvuAsBsNvPQQw9htVoZNGgQ3377LVu2bKF9+/aZjp82bRrnzp3Dy8uLb7/9lho1agDg7u7O008/TUxMDK+++iozZ85kzJgx1K1bN1+/Cyk4yanJ9F3SlzMxZ6hbti6L+y3G1ayvDiIikn/qWiFSiFLTrHz3x3lGLdjN7ZM3M2HNIX6PiMbNxUSXRhX5bEhLfh7fnte6NVQSSkREshQZGQnArbfemikJlcHNzY2mTZsCEBcXl6e6586dC0C7du1sSahrDRgwwJZcykiIXStj27XlrvXss8/i6+tLWloaCxcuzFNsUngMw+Cpb57ixzM/EuARwJoBawjyynoopoiISF7psYZIITh6PpZlu8NZuTeCC7HJtu2NKvvTr0UIPZtWoYyP5soQEZGc1axZkz///JP9+/eTmpp6QzLKYrGwb98+AFq2bJnrehMSEvjxxx8B6Nq1a5ZlTCYTXbp0YcaMGWzcuDHTvj///JPTp0/f9HhfX19at27NunXr2LhxI5MmTcp1fFJ43t/5Pl/s+wKzycyifouoV66es0MSEZESRIkokQISnWBhzf70Ve/2h/8z9K6Mjzu9mqavetewsno9iYhI3owaNYp169Zx7NgxBg4cyJQpU6hduzaQngx65ZVXOHHiBLVq1eL555/Pdb1HjhzBarUC0Lhx42zLZew7d+4cly9fpkyZMgAcPHjwhjLZHb9u3ToOHz6c69ik8Gw8vpEXNr4AwDsd36FL7S5OjkhEREoaJaJEHCg1zcr2YxdZtjucTYfOk5KW3qB3NZtoVz+Y/i1CaFsvGHdXjYoVERH7dO/enffee4+XX36ZZcuWsWzZMtuqeYmJiQQGBjJq1CjefPNN/P1z/8Dj7NmzttdVqlTJtty1+86ePWtLROX1+JiYGOLi4vD19c2yXHJyMsnJ//QijomJAdJ7fFkslptdSp5k1OXIOouro5eO8tCyh7AaVoY0GcIzLZ7R7yWP9HkSkaKsoO5Rea1PiSgRBzgWFff30Ltwzsf802iuX9GP/i1D6dm0MuV8PZwYoYiIlCRjxoyhTp06DB8+nKioKBITE237UlJSiIuLIzo62pYkyo3Y2Fjba29v72zLXbvv2mPsPT67RNSUKVOyHLq3cePGm9Zvr02bNjm8zuIkPi2el46+xNXkq9Tzrkd3urNu3Tpnh1VslfbPk4gUbY6+RyUkJOSpvBJRInaKTrSw9kD6qnd7T1+1bQ/ydqPn30PvGlX2x2QyOS9IEREpcRISEhg2bBhLliyhZcuWLFiwgGbNmgGwd+9eXn31VebPn8+6devYsmULTZo0cXLE9hk/fjwvvPCC7X1MTAyhoaF06tQpTz29cmKxWNi0aRMdO3bEzc3NYfUWJ2nWNHot6UVEcgQhfiFsGraJir4VnR1WsaTPk4gUZQV1j8rotZxbSkSJ5EGa1eDHYxdZujucDYfOkZKaPvTOxWyiXb3y9GsRwn31K2jonYiIFJhx48axZMkS6tWrx/bt2/H09LTt69ixI/fccw9Nmzbl6NGjPP3002zfvj1X9fr5+dle3+zJ5rX7rj3m+uOzSxZld/z1PDw88PC4sTexm5tbgXzBL6h6i4PxG8ez4cQGvFy9WD1wNaFBoc4OqdgrzZ8nESn6HH2PymtdSkSJ5MKJC+lD71bsieBcTJJte90KvvRvEUqvZlUo76ehdyIiUrBiY2OZOXMmAE8//XSmJFQGLy8vnnnmGUaPHs2OHTuIiooiODg4x7orV65sex0REZFtT6qIiIgsj7n++OwSURnH+/v7ZzssTwrP3H1zeffndwGY3XM2zSs1d3JEIiJS0ikRJZKNmCQL3xyIZNnucHafumLbHuDlRs+mlenfIpTGVTT0TkRECs/Ro0dJTU0FoFatWtmWq1Onju11WFhYrhJRDRo0wGw2Y7VaOXjwIF27ds2yXMbqeBUrVsw0B9W1K+UdPHiQBg0a3PT4hg0b5hiTFKyfz/zMiLUjAPhX63/xUOOHnByRiIiUBkpEiVzDajX46fgllu0+w/pD50iypA+9M5ugbb1g+rUIoX2DYDxcXZwcqYiIlEZm8z9Dv0+dOpVtufPnz9te32z427W8vb1p1aoV27dvZ/369YwbN+6GMoZhsGHDBgA6deqUaV/dunWpWrUqp0+fZv369fTv3/+G4+Pj421DBa8/XgpXeEw4vRf3JiUthV71ezGp3Y0Tw4uIiBQETWQjApy8GM+7G//knqnfMfjznazad5Yki5Xawb6M71qfX8a354uht3H/LZWUhBIREaepX78+Xl5eAHz22We23lHXSktLsw3fCwoKol69ermu/9FHHwVg69at7Ny584b9S5cu5cSJEwAMGTIk0z6TyWTbtmjRIk6ePHnD8R999BFxcXG4uLjw8MMP5zoucawESwI9F/XkfPx5bgm+hfm952M26WuBiIgUDv3FkVIrLjmVJb+dof8nP9F22jY++O4YZ6OT8Pd0ZfCdVVn1dCs2PX8vI9vUItj/xjk4RERECpuXlxePP/44AHv27KF79+78/vvvWK1WrFYrBw4c4P777+enn34CYMyYMbi4/PMAZc6cOZhMJkwmE9u2bbuh/kcffZRbbrkFwzDo27cvW7ZsAcBqtbJ06VKeeOIJALp27Ur79u1vOH7s2LFUrFiRhIQEunXrxu7duwFISUlhxowZ/Pvf/wZgxIgR1K1b13G/GMk1wzAYvno4eyL3UM67HGsGrsHXXXN1iYhI4dHQPClVrFaDX8IusWxXOOsOniPRkgakD71rXSd91buODSvg6aZeTyIiUjRNnTqVv/76i/Xr19t+MlaXS05OtpUbOHAgr732Wp7qdnV1Zc2aNbRr146TJ0/SoUMHvL29sVqtJCWlL9bRrFkzFi5cmOXxAQEBrF27ls6dO3P48GFatmyJn58fSUlJWCwWIH1I3nvvvWfPpYsDTN4+mcWHFuNqdmVZ/2VUD6zu7JBERKSUUSJKSoXTlxJYtiec5bvDibiaaNtes7wP/VqE0KdZCBUD1OtJRESKPi8vL7799luWL1/OggUL2L17N1FRUZhMJkJDQ7n99tsZNmwY3bp1s6v+6tWrc+DAAaZNm8aKFSsICwvDzc2NRo0aMXDgQJ599lnc3d2zPb5FixYcOnSIqVOnsnbtWs6cOYOPjw+NGzfm0UcfZfjw4ZnmupLCs/qP1fxr678A+Oj+j2hTvY2TIxIRkdKo1CSiLl26xJo1a9iyZQt79uzh1KlTpKamUr58eVq2bMmjjz5K7969nR2mOFB8cirf/p6+6t3OsMu27X4erjxwa2X6twyhWWigVr0TEZFix2Qy0a9fP/r165en44YOHcrQoUNzLOfn58ekSZOYNMm+CawrVKjA9OnTmT59ul3Hi+P9fv53Hl6RPi/X07c9zYgWI5wckYiIlFalJhFVsWLFTBN6enp64ubmRkREBBEREaxevZquXbuybNkyvL29nRip5IfVavDrycss2x3Ot79HkpCSPvTOZIJ7apejX4sQOjeqqKF3IiIiUmpciL9Aj0U9iLfEc1+N+3ivs4ZGioiI85SaRFRqaiq33347Q4cOpXPnztSsWROAkydP8uabb/L555+zbt06Ro4cyfz5850creTVmcsJrNgTwbI9Zzhz+Z+hdzXKpQ+9692sCpUDvZwYoYiIiEjhS0lLod/Sfpy8epJaQbVY0m8Jbi5uzg5LRERKsVKTiPruu+9o167dDdurV6/OZ599hqurK59++ikLFixg8uTJhIaGOiFKyYuElFTWHzzH0l3h/Hzikm27r4crDzSpRL8WIbSoFqShdyIiIlIqGYbB6HWj+eHUD/i5+7Fm4BrKepd1dlgiIlLKlZpEVFZJqGs99thjfPrppwDs2rVLiagiyjAMfjt5hWW7z/DNgUjirxl6d3etsvRrEUKXRpXwctfQOxERESndZuyawae7P8WEiS/7fknD8g2dHZKIiEjpSUTlxNPznxXT0tLSnBiJZCXiaiIrdoezbE84py4l2LZXK+tNv+Yh9G5ehZAgze0lIiIiAvBd2HeMXjcagCntp/BA3QecHJGIiEg6JaL+tm3bNtvrW265JdtyycnJJCcn297HxMQAYLFYsFgsDosnoy5H1lncJKaksfFIFCv2RvDzicsYRvp2H3cXujauSJ9mlWlZ7Z9V70rz7yo39JkSkaKsoO5RuudJaXT88nH6L+1PmpHGw7c8zEutXnJ2SCIiIjZKRAFXr15lypQpALRu3Zp69eplW3bKlClZLmW8cePGAlltb9OmTQ6vsygzDDgZBzujzOy9ZCIp7Z/5ner4W7k92ODWMql4uJziwuFTrDvsxGCLqdL2mRKR4sXR96iEhIScC4mUIDHJMfRY1IPLiZe5rfJtzOo+S/NliohIkVLqE1FWq5VHHnmEyMhIPD09+fDDD29afvz48bzwwgu29zExMYSGhtKpUyf8/f0dFpfFYmHTpk107NgRN7eSv7JJZHQSq/adZcXes5y8ZuhdSKAnfZpVoVezSoRq6F2+lLbPlIgULwV1j8rouSxSGqRZ03h4xcMcvnCYSr6VWDVgFV5uWjVYRESKllKfiHruuedYu3YtAB999BFNmjS5aXkPDw88PDxu2O7m5lYgX+4Lqt6iIMmSxoZD51i2O5wdxy7aht55ublw/y3pq97dUaMMZrOe4jlSSf5MiUjx5+h7lO53Upr867t/sfboWjxcPFg1YBWV/So7OyQREZEblOpE1NixY209oN577z2GDx/u5IhKPsMw2HvmKst2h/P1/rPEJqXa9t1eowz9W4TQ9ZZK+HqU6o+miIiISJ4sPLCQ//74XwA+7/E5t1e53ckRiYiIZK3Uftt/6aWXePfddwGYNm0aY8aMcW5AJdz5mCRW7Ilg2e4zHL8Qb9teJdCLvi1C6Nu8CtXK+jgxQhEREZHi6beI33hszWMAvNzqZR5u8rCTIxIREcleqUxEjRs3jmnTpgHw9ttv8+KLLzo5opIpyZLG5iPnWbornO1/XcD699A7Tzcz9zdOH3p3Z82yGnonIiIiYqezsWfpuagnyWnJPFD3Ad667y1nhyQiInJTpS4RNXbsWFtPqLfffptx48Y5OaKSxTAMDoRHs2x3OGv2nyU68Z9ls2+rHkS/FiHcf0sl/Dw1Z4eIiIhIfiRaEum1qBeRcZE0LN+QhX0W4mJ2cXZYIiIiN1WqElHXJqGmTZumnlAOFBWbxMo9ESzbHc5fUXG27ZUCPOnbPIS+LUKoUU5D70REREQcwTAMnvj6CX47+xtlvMqwZsAa/D0ct4KziIhIQSk1iahr54SaPn06zz//vJMjKv6SU9PYciSKZbvD+f7oBdL+Hnvn4WqmS+OK9G8Ryl21yuKioXciIiIiDvXOT++w8PeFuJhcWNp/KbXK1HJ2SCIiIrlSKhJRp0+f5p133gHAbDYzdepUpk6dmm35sWPHMnbs2MIKr1gxDIODETEs232G1fvPcjXhn6F3LaqlD73r1qQS/hp6JyIiIlIg1h5dyyubXwHg/7r8H/fVuM/JEYmIiOReqUhEWa3WTK/Pnz9/0/JxcXE33V8aXYhNZvW+9KF3f5yLtW2v6O9Jn+ZV6NsihFrlfZ0YoYiIiEjJd/jCYQYtH4SBwcgWI3nqtqecHZKIiEielIpEVPXq1TEMw9lhFDspqVa++yOKZbvPsPXPf4beubua6dyoIv1ahHBP7XIaeiciIiJSCC4lXKLHVz2ITYnl3mr38n7X9zGZ1A4TEZHipVQkoiRvDp2NZumucFbvi+DKNUPvmoYG0q9FCN1vrUyAl4beiYiIiBQWS5qFB5c9yPErx6keWJ1l/Zfh7uLu7LBERETyTIkoAeBSXDKr9p1l2e5wjkTG2LYH+3nQp3kI/VpUoXawnxMjFBERESm9XtjwAt+FfYePmw+rB6ymvE95Z4ckIiJiFyWiSjFLmpWtf6SvevfdH1GkZgy9czHTsVEF+rUIoXXtcri6mJ0cqYiIiEjpNXP3TD787UMAFvRZQJMKTZwckYiIiP2UiCqFjkTGsGx3OKv2RnApPsW2/daQANvQu0BvdfUWERERcbYfTv3A098+DcCb7d6kV/1ezg1IREQkn5SIKiUux6ewZl8Ey/aEczDin6F35Xw90le9ax5CvYoaeiciIiJSVJy8epK+S/qSak3loUYP8WrrV50dkoiISL4pEVWCpaZZ+f7oBZbuCmfLH+expKUPvXNzMdGhQfrQuzZ1y2vonYiIiEgRE5cSR4+venAx4SLNKzXni55faIU8EREpEZSIKoH+PBfLst1nWLn3LBfjkm3bG1fxp3+LUHrcWpkgHw29ExGRIsKahunUDqpc/hnTKX+oeS+YXZwdlYjTWA0rj6x8hN+jfqeCTwVWPbQKbzdvZ4clIiLiEEpElRBXE1JYsz991bsD4dG27eV83enVtAp9W4TQoJK/EyMUERHJwuE1sP5lXGPO0hLg1AzwrwxdpkLDHs6OTsQpJm6byKo/VuHu4s7Kh1YSGhDq7JBEREQcRomoIijNarAz7DK7L5ooG3aZu2oH42K+sSt2apqV7X9dZNnucDYdPk9KmhUAV7OJ9g2C6dcilLb1yuOmoXciIlIUHV4DS4YARubtMZHp2x+cp2SUlDpLDi3hPz/8B4CZD8zkrtC7nByRiIiIYykRVcSsPxjJpK8PExmdBLgw769dVArwZEL3hnRpXAmAY1GxLN0dzso9EUTF/jP0rmElf/q1CKFn08qU9fVw0hWIiIjkgjUN1r/MDUko+HubCda/AvW7aZielBp7IvcwdNVQAF6860UebfqocwMSEREpAEpEFSHrD0YyasGeG5rk56KTGLVgDwNuD+VwZCz7z1y17Svj407PppXp1yKERpUDCjVeERGRXDMMSLwCV0+n/4R9DzFnb3YAxETAqZ+gRutCC1PEWc7FnaPnop4kpibSpXYXpnaY6uyQRERECoQSUUVEmtVg0teHs30uDPDVr2cAcDGbaFcvmP4tQ2hXLxh3Vw29ExERJzMMiL8AV8/A1VMQfebvpNPf/0afgZS4vNcbd97xsYoUMcmpyfRZ3IfwmHDqla3HV32/wkU9AUVEpIRSIqqI+DXs8t/D8W5u8J1Vea59Xcr7aeidiIgUIqsV4s5dk1g6fV2iKRxSE3Oux6c8BFYFV0849WPO5X0r5D92kSLMMAye/OZJfg7/mUDPQNYMXEOgZ6CzwxIRESkwSkQVEVGxOSehAG6rXkZJKBERcby0VIg9m7kH09VT/7yPiYC0lBwqMYFfJQgMTU82Bfz9b2AoBFaDgBBw80ovak2D/zVOn5g8y/7ApvTV86rd7eALFSla3vvlPebsm4PZZGZxv8XULVvX2SGJiIgUKCWiiohgP0+HlhMREckkNQViwv/pxXT90LmYCDDSbl6HyQX8q2STaKoK/iHg6p67eMwu0GXq36vmmcicjPp7pdgu/9VE5VKirT+2nnGbxgEwvdN0OtXq5OSIRERECp4SUUXE7TXKUCnAk3PRSdk9F6ZigCe31yhT2KGJiEhxYElMHx53bS+ma5NNsdn1PLqG2S2915It0VQ1c6LJrzK4OLDp0LAHPDgvffW8aycu96+cnoRq2MNx5xIpYv68+CcDlg3AalgZ3nQ4o+8Y7eyQRERECoUSUUWEi9nEhO4NGbVgT3bPhZnQvSEuZlMWR4uISImXHHdNYun0jYmm+Kic63D1/LsX07U9mqr98963QuH3QGrYA+p3I/XED+zbvoGmrTvjWvNe9YSSEu1K4hV6LOpBdHI0rUJb8XG3jzGZ1MYTEZHSQYmoIqRL40rMGNycSV8fzjRxecUATyZ0b0iXxpWcGJ2IiBSoxKtZrDR3zYTgiZdzrsPN5+8eTFWzTjb5lIei+GXX7IJR7R4iDsVwa7V7lISSEi3VmsqA5QM4eukoof6hLH9wOR6umv9TRERKDyWiipgujSvRsWFFfj4WxcbtO+nU+g7uqh2snlAiIsWZYUDC5SxWmrsm8ZQcnXM9ngE3DpezzdNUFbyCimaiSURsXtr0EhuPb8TbzZs1A9dQQStDiohIKaNEVBHkYjZxR40yXDpicEeNMkpCiYgUdYYBcVE39mKyJZvOgCU+53q8y2ZOLF0/IbhnQMFfi4gUmC/2fsF7v7wHwLxe82hasalzAxIREXECJaJERERyYk2D2HPXJJaunxD8DKQl51yPb4Ubk0vX9nBy9yn4axERp/jx9I88ufZJACa0mUDfhn2dHJGIiIhzKBElIiKSZklfte364XJXT6W/jw4Ha2oOlZjSV3u7PtGUsfpcQAi4eRbK5YhI0XI6+jR9lvTBYrXQt0FfXm/zurNDEhERcRolokREpORLTU5PJt2QaPr7fUwEGNab12FygYAq6RN/35BoCgX/KuDqXjjXI6VWXlZWa9u2LVu3bs11+ZMnT1KjRo1clx86dCizZ8++YdvcuXNzPNZiseDqWjqaofEp8fRc1JOo+ChurXArc3vNxWwyOzssERERpykdLQARESnZUhKuSTRlMUdT7DnAuHkdLu7pvZauX2ku471fJXDRn01xrgoVbj6xtcVi4fLl9BUWb7vttjzV7eLikmP9SUlJREdH51i/p6cnAQHZz2mWl4RacWYYBkNXD2XfuX2U9y7P6gGr8dEQXBERKeXUohYRkaIvOfa65NJ1yaaEiznX4eqV/WpzgVXBJxjM6qUgRdu5c+duuv/dd99l7NixADz22GN5qjs0NDTH+p999lk+/PBDvLy8GDRoULblHnroIebMmZOn85dE//nhPyw7vAw3sxsrHlpBtcBqzg5JRETE6ZSIEhER5zIMSLqaxUpzp//5Sbqacz3uftkkmv7u3eRdFkpJLwwpvT7//HMA7rnnHurVq+fQupOSkli4cCEAffv2JTAw0KH1lzQrjqxgwrYJAMzoNoN7qt7j5IhERESKBiWiRESkYBkGJFzKYqW5axJPKbE51+MZmLkH0/XzNHkGKtEkpdpPP/3EkSNHAHj88ccdXv+KFSu4cuVKgdVfkuw/t59HVj4CwOjbR/NY87z1ThMRESnJlIgSEZH8sVohPipzD6brE02piTnX413uxpXmMt4HhIKnf8Ffi0gxltEbKiAggP79+xdY/XXq1KFNmzYOr7+kiIqPoseiHiRYEuhYsyPvdn7X2SGJiIgUKUpEiYjIzVnTIObsdcmlU/+8jw6HtJSc6/GrlMVqcxm9m0LA3bvgr0WkhIqLi2PJkiUADBw4EG9vx/7/dOLECdsKfLmZe2rLli3UrVuX06dP4+7uTrVq1Wjfvj1PP/00derUcWhsRUlKWgr9lvTjdPRpapepzeJ+i3E1q7ktIiJyLf1lFBEp7dIs6cmk63sxRf+dcIo5C9bUm9dhMoN/lSwSTaH/JJpcPQrnekRKoUWLFhEXFwcUzLC5L774AsMwcHV15dFHH82xfHh4OC4uLvj7+xMTE8PBgwc5ePAgM2bM4H//+x+jRo3KsY7k5GSSk5Nt72NiYoD0lQEtFov9F3OdjLryW6dhGIxaN4rtp7fj7+HPin4r8HX1dWisUvQ56vMkIlIQCuoeldf6lIgSESnpLEl/J5pOZz0heGwkGNab12F2TU8mBfw98ff1iSb/yuDiVjjXIyI3+OyzzwC49dZbadGihUPrTktLs62A161bNypWrJht2ebNm3PbbbfxwAMPEBISgouLCwkJCaxfv56XXnqJ48eP89RTTxEcHEzfvn1vet4pU6YwadKkG7Zv3LjR4T2+ADZt2pSv49deWMsXEV9gwsRzVZ7jxK8nOMEJB0UnxU1+P08iIgXJ0feohISEPJVXIkpEpLhLiU9PLmX0YLo+0RR3Puc6XDz+mYvp2pXmMt77VQSzS8Ffi4jk2aFDh9i5cydQML2h1q9fT0RERK7qHz169A3bvL296dOnD23atOG2224jLCyMF198kT59+mC6yQID48eP54UXXrC9j4mJITQ0lE6dOuHv77g54ywWC5s2baJjx464udmXUN8StoXZ+2cDMOW+Kbxw5ws5HCEllSM+TyIiBaWg7lEZvZZzS4koEZGiLik6i9XmrnmdcCnnOtx8buzFdG2yyac8mM0Ffy0i4nAZvaE8PT0ZPHhwgdVfpUoVunbtanc9ZcuW5dVXX+WJJ57g1KlT7N27l+bNm2db3sPDAw+PG4f0urm5FcgXfHvr/evSXwxaOYg0I40htw7hpXteummCTUqHgvqciog4gqPvUXmtS4koERFnMgxIvJL9anPRp9MTUTnx8P87uXR9ounvCcG9y4C+GImUOCkpKSxYsACAvn37EhgY6ND6z58/z9q1awEYOnQoLi756xl511132V6fOHHipomo4iA6KZoei3pwJekKd4bcyacPfKoklIiISA6UiBIRKUiGAfEXblxp7toeTilxOdfjVebGleau7eHkFVjglyIiRc/q1au5ePEiUDDD8ubNm0dqaiomk4nhw4c7vP7iLM2axqAVg/jj4h9U8avCigdX4Onq6eywREREijwlokRE8sNqhbhzmXswZUo0hUNqYs71+ARnvdpcxmsP34K/FhEpdjKGzdWuXZs2bdo4vP7PP/8cgHbt2lGzZs181/fLL7/YXteoUSPf9TnT+C3j+favb/F09WTVgFVU8qvk7JBERESKBSWiRERuJi0VYs9eN0fTNROCx0RAWkoOlZjAr9JNEk0h4OZVKJcjIiXH6dOn2bx5MwDDhw93+JCwHTt28OeffwK5621lGMZNY7h8+TKTJ08GIDQ0lGbNmjkmUCeYv38+7/z0DgBzes6hZeWWTo5IRESk+FAiSkRKt9QUiAm/cbhcxvuYCDDSbl6HyQX8q2STaAoF/xBwdS+c6xGRUuOLL77AarXi6urK0KFDc3XMxIkTmTRpEgBhYWFUr14927IZva3KlClDnz59cqx7wYIFrFy5kocffpjWrVsTHBwMQGJiIhs2bODll1/mxIkTALzzzjuYi+kCCTvDd/LE108A8Frr13io8UNOjkhERKR4USJKREo2S2L68LhrezFdm2iKjQSMm9dhdkvvtXT9SnMZ7/0qg4tupyJSeKxWK7Nnzwbg/vvvp1Ilxw4Li4mJYenSpQAMHjw4y9XrrpeWlsbKlStZuXIlAD4+Pnh6enL16lXS0tIT+h4eHkyfPp2HHiqeyZvwmHB6Le5FcloyPev15I12bzg7JBERkWJH35xEpHhLjrsmsZTFynPxUTnX4ep5Yy+maycE960IxfTJvYiUTJs3b+b06dNAwUxSvmjRIhISEvJUf7t27Xjrrbf4+eefOXLkCJcuXSI6Ohp/f39q167Nfffdx8iRI4vt3FCJlkR6LerFubhzNA5uzPze8zGb9LdBREQkr5SIEpGiLfFqFivNXTMheOLlnOtw970x0XTt6nM+5UDLbYtIMdKpUycMI4fenFmYOHEiEydOzLHciBEjGDFiRJ7qrlatGq+++mqeYyoODMNg+Jrh7I7cTVmvsqwZsAY/Dz9nhyUiIlIsKRElIs5jGJBwOX3Y3A3Jpr//TY7JuR7PgMyJpevnafIKUqJJRETs9t8d/2XRwUW4ml1Z9uAyagQVz15dIiIiRYESUSJScAwD4qJu7MV0baLJkpBzPd7l/h4ud81Kc7ZEU2h6IkpERKQArPlzDa999xoAH3T9gLbV2zo3IBERkWJOiSiR0sCahunUDqpc/hnTKX+oeS+YXRxSL7HnrkksXT8h+BlIS865Ht+KWaw2l5FsCgF3n/zHKiIikkcHow7y8IqHMTB4quVTPNnySWeHJCIiUuwpESVS0h1eA+tfxjXmLC0BTs0A/8rQZSo07HHzY9MsEHP2xgnAM4bSRYeDNfXmdZjM6avK3ZBo+nv1Of8q4ObpqKsVERFxiIsJF+nxVQ/iUuJoV70d/+vyP2eHJCIiUiIoESVSkh1eA0uGANdNaBsTmb693+dQqWkWiaa/38dEgGG9+TnMrunJpEzD5a6Zp8m/Cri4FdQVioiIOJwlzUL/pf0JuxpGzaCaLO2/FDf9LRMREXEIJaJEiru0VLDEgyURUv7+15IAybHw9XPckISCf7YtG55z/S4e6cPjMpJL108I7lfJMcP8REREiojn1j/HtpPb8HX3Zc2ANZT1LuvskEREREoMJaJECpJhQGpyemLIkgApCf+8tr1PvCaRZMd+qyV/Mbp4QFD1LFabq5b+3icYzGaH/DpERESKuhm/zWDGrhmYMPFlny9pFNzI2SGJiIiUKEpESelmTfunB1GWiZ/4LPZn/ORivyUh56FtDmNKn9TbzRvcvNLnboqJyPmwnh9Bk/4FH56IiEgRtzVsK6PXjwZgcvvJdK/X3ckRiYiIlDxKRBVFBbXCWXFjGOmTZee6t9B1SaFsE0XXHJOaVHjX4+KeniBy80n/193776TR3z/u3nnc//e/GftdPcBk+ud8Ydth7gM5x+VXseCuWUREpAhLs6bx/anv+eHKD0QfjGbMxjGkWlMZdMsgXm71srPDExERKZGUiCpq8rPCWWGzWtMTOTn2FrJn2NnfxxtphXc9uU4KZZEEyrQtm0SSSyH/71bt7vTPTkwkWc8TZUrfX+3uwo1LRESkCFhxZAXPrX+O8Jjw9A2n0v+pFVSLz7p/hunahzsiIiLiMEpEFSU5rXD24Ly8JaPSUvPWgyhXw86uOd6S4NDLvymTS+ZhZ9cngnLqLZRtIinjX6/MvYlKArNLegJzyRDARObP1d/X2uW/pbO3nYiIlGorjqyg35J+GFk8qDlx5QTrjq2jT4M+TohMRESk5Ct1iajY2Fjeffddli9fTlhYGC4uLtStW5cBAwbw7LPP4u7u7pzArGmw/mVuusLZqqfg5A5ITcxdD6O0lMKL39Uzlz2I7B125qT/LsVdwx7pCcz1L0PM2X+2+1dOT0IVtV52IiIiBSzNmsZz65/LMgmVYcz6MfSs1xMXPawRERFxuFKViDp16hRt27bl5MmTAHh7e5OcnMyuXbvYtWsXCxcuZMuWLQQFBTkhuJ8yJwqykhILv35qR+WmPPQQymUPouv3q6FWdDXsAfW7kXriB/Zt30DT1p1xLa3zjomISKm3/fT2f4bjZcHA4EzMGbaf3k7b6m0LLzAREZFSotQkolJTU+nevTsnT56kUqVKzJs3jw4dOmC1Wlm6dClPPPEEe/fuZfDgwXzzzTeFH2Dc+dyVq3c/VGmev0mspfQxu2BUu4eIQzHcWu0eJaFERKTUioyNdGg5ERERyZtSk4iaO3cuv//+OwDLly/nrrvuAsBsNvPQQw9htVoZNGgQ3377LVu2bKF9+/aFG6BvhdyVu/MpqNG6YGMRERERKaEq+VVyaDkRERHJG7OzAygsc+fOBaBdu3a2JNS1BgwYQI0aNQCYN29eocYG/LPCGdn1XDKBfxWtcCYiIiKSD62rtibEPwRTNm0uEyZC/UNpXVUP/kRERApCqUhEJSQk8OOPPwLQtWvXLMuYTCa6dOkCwMaNGwstNpuMFc7So7lup1Y4ExEREXEEF7ML/9fl/wBuSEZlvP9fl/9ponIREZECUioSUUeOHMFqtQLQuHHjbMtl7Dt37hyXL18ulNgyyVjhzP+6ruD+ldO3a4UzERERkXzr06APyx5cRhX/Kpm2h/iHsOzBZfRp0MdJkYmIiJR8pWKOqLNn/1mNrkqVKtmWu3bf2bNnKVOmzA1lkpOTSU5Otr2PiYkBwGKxYLFY8h9sna5QqxNpYTs4+PNmGt/VAZcaf08u7Yj6pdTK+Hw65HMqIuJgBXWP0j1PstOnQR961uvJ1hNbWbdjHV3v6Uq7mu3UE0pERKSAlYpEVGxsrO21t7d3tuWu3XftMdeaMmUKkyZNumH7xo0bb1q3XcrcRcSf8fDnBsfWK6Xapk2bnB2CiEi2HH2PSkhIcGh9UrK4mF1oU60N8YfiaVOtjZJQIiIihaBUJKIcafz48bzwwgu29zExMYSGhtKpUyf8/f0ddh6LxcKmTZvo2LEjbm5uDqtXSi99pkSkKCuoe1RGz2URERERKRpKRSLKz8/P9vpmT0av3XftMdfy8PDAw8Pjhu1ubm4F8uW+oOqV0kufKREpyhx9j9L9TkRERKRoKRWTlVeuXNn2OiIiItty1+679hgREREREREREcm/UpGIatCgAWZz+qUePHgw23IZ+ypWrJjlROUiIiIiIiIiImK/UpGI8vb2plWrVgCsX78+yzKGYbBhQ/qk4J06dSq02ERERERERERESotSkYgCePTRRwHYunUrO3fuvGH/0qVLOXHiBABDhgwp1NhEREREREREREqDUpWIuuWWWzAMg759+7JlyxYArFYrS5cu5YknngCga9eutG/f3pmhioiIiIiIiIiUSKVi1TwAV1dX1qxZQ7t27Th58iQdOnTA29sbq9VKUlISAM2aNWPhwoVOjlREREREREREpGQqNT2iAKpXr86BAwd4/fXXady4MSaTCTc3N1q0aMG0adP45ZdfCAoKcnaYIiIiIiIiIiIlUqnpEZXBz8+PSZMmMWnSJGeHIiIiIiIiIiJSqpSqHlEiIiIiIiIiIuI8SkSJiIiIiIiIiEihUCJKREREREREREQKhRJRIiIiIiIiIiJSKJSIEhERERERERGRQlHqVs1zNMMwAIiJiXFovRaLhYSEBGJiYnBzc3No3VI66TMlIkVZQd2jMv4+Z/y9luJLbS4pDvR5EpGirKi0t5SIyqfY2FgAQkNDnRyJiIiIZCc2NpaAgABnhyH5oDaXiIhI0Zbb9pbJ0CPCfLFarZw9exY/Pz9MJpPD6o2JiSE0NJQzZ87g7+/vsHql9NJnSkSKsoK6RxmGQWxsLJUrV8Zs1owExZnaXFIc6PMkIkVZUWlvqUdUPpnNZkJCQgqsfn9/f/0RE4fSZ0pEirKCuEepJ1TJoDaXFCf6PIlIUebs9pYeDYqIiIiIiIiISKFQIkpERERERERERAqFElFFlIeHBxMmTMDDw8PZoUgJoc+UiBRlukeJs+izJ46kz5OIFGVF5R6lycpFRERERERERKRQqEeUiIiIiIiIiIgUCiWiRERERERERESkUCgRJSIiIiIiIiIihUKJKBERERERERERKRRKRDlIQkIC69at480336RPnz5Uq1YNk8mEyWRi4sSJNz02IiKCjz/+mP79+1O7dm28vLzw8vKiRo0aDBw4kO+++y5XMSxbtozu3btTuXJl3N3d8fHxoV69ejzxxBPs27cv/xcpherSpUvMnj2bwYMH07BhQ3x8fPDw8CAkJIRevXqxcuXKbI+dM2eO7fN3s5/NmzfnGMexY8d48cUXady4MQEBAfj4+FCzZk169erFxx9/7MhLFpFiJD/3mXPnzrFkyRJeeeUVOnbsSNmyZW3lt23bluO5Dxw4wFtvvUXnzp2pUqUK7u7u+Pn50bhxY0aPHs3Ro0cL4IqlqFCbSxxJ7S0RKcpKbHvLEIfYunWrAWT5M2HChGyPO336tGEymTKV9/b2Nry8vDJtGz58uJGampplHUlJSUb37t0zlff19TXc3d1t781mszF9+vQCunopCK6urpn+m3p6eho+Pj6ZtnXt2tWIj4+/4djZs2fb/rtXqFAh258ffvjhpjG89957hoeHR6bPpq+vr+19QEBAAV29iBR1+bnPTJgwIdu/mVu3br3peRcsWHDDMQEBAYaLi4vtvbu7u/HJJ58U0JWLs6nNJY6k9paIFGUltb2lHlEOFBQURPv27Rk3bhxfffUVFStWzPGYtLQ0DMOgffv2zJ07l4iICOLj44mLi+PQoUP07NkTgC+++CLbp3yTJ0/m66+/BuCpp54iPDyc2NhYEhMT2bVrF/fccw9Wq5UXX3yR3bt3O+x6pWClpqZy++238/HHH3P8+HESExOJi4sjLCyMxx57DIB169YxcuTIbOsIDQ3l3Llz2f60bt0622OnT5/O888/T1paGuPHj+fEiRPEx8cTGxvL5cuXWb9+PY8//rjDr1tEihd77jMmk4nQ0FB69uzJG2+8waxZs3J9PovFgoeHB4MHD+abb74hOjqaq1evkpCQwObNm2ncuDEpKSmMGjUqV70QpHhSm0scRe0tESkOSlx7y670ldwgqydn1apVy/Hp3NWrV43du3dnu99qtRpdunSxPXFLTEy8oUz16tUNwGjTpk2258h4qvLKK6/keC1SNHz33Xc33T9y5EhbNvr06dOZ9mVkzqtVq2bXuQ8cOGC4ubkZgLFs2TK76hCRki0/95nr/2aGhYXl+gndH3/8YURERGS7/8qVK0bFihUNwGjfvn2eY5OiT20ucSS1t0SkKCup7S31iHIQFxcXu44LCAigefPm2e43mUwMHz4cgLi4OI4cOXJDmcjISABatmyZ7Tnq1q1rq0OKh3bt2t10f8ZTOoBdu3Y59NyTJ0/GYrHQq1cv+vbt69C6RUTs/ZsJUK9ePSpXrpzt/sDAQPr06QPAb7/9Zvd5pOhSm0scSe0tESmpinJ7S4moYsDT09P2Oi0t7Yb9NWvWBMi2C3h0dLRtIrHsGk5S/OT0ubBXfHw8y5cvB+CRRx5xWL0iIoUl4/7oyHujlA5qc8n11N4SEclaftpbSkQVAxkz2ru7u9uesl1r1KhRtnJPP/00ERERABiGwZ49e3jggQeIi4vjrrvuYvDgwYUWtxSsa1c6uOWWW7Isc+HCBVq0aIGvry9eXl7UrFmTwYMH33SVhF9//RWLxQJAixYt2LFjBz179qR8+fJ4enpSo0YNhg0bxsGDBx15OSJSTNlznyloGefO7t4okh21ueR6am+JSFFQ4tpbeR7MJ7mWm/kKcnLixAnD29vbAIxHHnkkyzJpaWnGSy+9ZJjN5ixXcKlYsaLxyiuvGAkJCXbHIUXLlStXjEqVKhmA0bp16xv2Z4wlzvgJCgrKtKIPYAwbNsywWCw3HPvJJ5/Yyrz99tu2FYZ8fX0zreDi5uZmfPHFF4VxuSJSBOXnPnO9vMxZkJNFixbZ6vr888/zVZcUH2pzSUFQe0tEnK2ktrfUI6oIS0xMpH///iQkJFCuXDn++9//ZlnObDYzZcoUvvjiC3x9fYH0eQlSUlIASEpKIjo6mvj4+EKLXQqO1WrlkUceITIyEk9PTz788MMbylSuXJkJEyawf/9+kpKSuHz5MgkJCfz444906NABgNmzZ/P888/fcOyVK1dsr1955RVuvfVWdu7cSWxsLLGxsfzyyy80adIEi8XCiBEj+PXXXwvuYkWkyMrPfaagHD16lCeffBKAe+65h6FDhxbauaV4U5tLrqf2logUBSW2vZWvNJjcVH6ezlksFqNXr162JyEbNmzItuyFCxeMtm3bGoDRsWNHY8eOHcbVq1eNyMhIY8WKFUadOnUMwKhZs6YRHh6ejyuSouCZZ57JV/Y5LS3N6NmzpwEYZrPZOHr0aKb9b731lq1+b2/vLFdLOH36tOHl5WUARo8ePey+FhEpmXK6z1zPEU/oIiMjjdq1axuAUblyZePMmTN21SPFk9pc4mhqb4lIUVec21vqEVUEpaWl8fDDD7Nq1SpcXV358ssv6dSpU7blH330UbZt20abNm3YsGEDrVq1IiAggIoVK9K7d2927NhBuXLlOHHiBK+88kohXok42tixY21P5N577z3b6j55YTabmTZtGpD+tO/rr7/OtN/Pz8/2etCgQVmulhAaGsqgQYMA2LJliyYEFpFMcrrPOFpUVBTt27fn2LFjVKhQgS1bthASElKg55SSQW0uyYraWyJSHBTn9pYSUUVMWloagwcPZsmSJbi4uLBgwQL69euXbfkjR47w7bffAvDiiy9iMpluKBMcHMyQIUMAWLFiBYZhFEzwUqBeeukl3n33XQCmTZvGmDFj7K6rdu3alCtXDoATJ05k2lelShXb6wYNGmRbR8OGDYH0VV8uXbpkdywiUjLd7D7jSFFRUdx3330cPnyY4OBgvvvuO+rXr19g55OSQ20uyYraWyJSnBTX9pYSUUVIxlO5RYsW2RpEDz300E2POXz4sO11rVq1si1Xp04dABISEoiKinJMwFJoxo0bxzvvvAPA22+/zYsvvlhg52rSpEmuyl3buM6qMS4iUtCioqJo164dhw4dsjWKMr60idyM2lySFbW3RERuVBDtLSWiioi0tDQGDRrE4sWLbQ2iAQMG5Hic2fzPf8JTp05lW+78+fO21xmTa0rxMHbsWFuXy7fffptx48blu87jx49z8eJFAGrUqJFpX+3atalZsyaQ/vQ3OxkNcn9/f8qWLZvvmESkZLnZfcYRzp8/T7t27TI9mWvUqJHDzyMlj9pckhW1t0SkOCqu7S0looqAjKdyS5YswdXVlYULF+aqQQTQvHlz2+sZM2ZkWSY+Pp558+YB6U9ffHx88h+0FIqxY8dm6h6em0ZRTsMADMOw1WM2m3nggQduKJOx8sGXX37J2bNnb9h/5swZvvrqKwDuv//+TI1zESn5HHGfyY9ru4dXqFCBrVu3KgkluaI2l2RF7S0RKYpKdHvLrinOJUuXL182Lly4YPsJDQ01AGPcuHGZtsfGxtqOSU1NNQYMGGAAhqurq7FkyZI8n7d79+622e8HDx5sHDt2zLBarUZKSorx448/Gi1btrTtnzt3riMvWQrQuHHjbP/dpk+fnuvjwsLCjNtuu8345JNPjOPHjxtWq9UwjPRVFX7++Wejc+fOtnpHjRqVZR1xcXG2FYiaNm1q7Ny507Zv586dRpMmTQzA8PLyMg4fPpy/CxWRYie/95m0tLRMfxf37NljK79q1apM+5KSkjIdGxUVZTRq1MgAjIoVK+oeVEqpzSWOovaWiBRVJbm9pUSUA2X8Icnp59FHH7Ud8/3339u2u7m5GRUqVLjpz6JFi24474ULF4wWLVpkOoe3t7fh6uqaadu4ceMK8bch+XHq1Cnbfzez2Zzj5+Kdd96xHXvtspyA4eHhYZQrV87w8PDItH3YsGGGxWLJNoYjR44YVapUsZX39fU1fH19M73/+uuvC+PXISJFTH7vM9cff7Of2bNnZzp20qRJtn0+Pj453h9Pnz5dSL8VKUxqc4kjqL0lIkVZSW5vuSJOZbVaba8tFkumeQWykpiYeMO2cuXK8csvvzB37lyWLl3Kvn37uHz5Mq6urlStWpW7776bkSNHcs899zg8fikY134urFZrjp+LuLg4xzY+oAAABF5JREFU2+sKFSrwwQcf8PPPP7Nv3z4uXLjAlStX8PT0pEaNGtx9990MHz6cVq1a3bTO+vXrc+jQIaZPn86qVas4ceIEaWlp1KtXj86dO/PCCy9QrVq1/F2oiBRLjrrP2OPa+2N8fDzx8fE3La/lziWD2lxyPbW3RKQoK8ntLZNhaF1ZEREREREREREpeJrxTkRERERERERECoUSUSIiIiIiIiIiUiiUiBIRERERERERkUKhRJSIiIiIiIiIiBQKJaJERERERERERKRQKBElIiIiIiIiIiKFQokoEREREREREREpFEpEiYiIiIiIiIhIoVAiSkRERERERERECoUSUSIiIiIiIiIiUiiUiBIRuYmhQ4diMpkYOnSos0MRERERKbHU5hIpPZSIEhERERERERGRQqFElIiIiIiIiIiIFAolokREREREREREpFAoESUiIiIiIiIiIoVCiSgRKfUWLlxIq1at8PPzIyAggDvuuIOZM2diGIazQxMREREpMdTmEhEAV2cHICLiLIZh8NhjjzF79mwATCYTgYGB7Nq1i19//ZWtW7fi4eHh5ChFREREije1uUTkWuoRJSKl1gcffGBrED3zzDNERUVx+fJlLl++zMSJE1m8eDGrV692cpQiIiIixZvaXCJyLfWIEpFSKSkpiUmTJgHwyCOP8MEHH9j2BQQEMGHCBJKSkvjvf//rrBBFREREij21uUTkeuoRJSKl0saNG7l8+TIAr7/+epZlXnnlFTw9PQszLBEREZESRW0uEbmeElEiUirt2rULgNDQUGrXrp1lmYCAAFq0aFGYYYmIiIiUKGpzicj1lIgSkVIpKioKgCpVqty0XEhISGGEIyIiIlIiqc0lItdTIkpERERERERERAqFElEiUioFBwcDEBERcdNyOe0XERERkeypzSUi11MiSkRKpZYtWwJw5swZjh8/nmWZmJgYdu/eXZhhiYiIiJQoanOJyPWUiBKRUqljx44EBQUB8J///CfLMm+//TaJiYmFGZaIiIhIiaI2l4hcT4koESmVvLy8+Pe//w3A3LlzGTNmDJcuXQLSn8r95z//YfLkyQQGBjoxShEREZHiTW0uEbmeyTAMw9lBiIg4g9VqZejQocyfPx8As9lMQEAAMTExpKWlMWDAADw8PJg7dy6PPvooc+bMcW7AIiIiIsWQ2lwici31iBKRUstsNjNv3jzmzZvHnXfeiZeXF6mpqTRv3pxPPvmEL7/80tkhioiIiBR7anOJyLXUI0pERERERERERAqFekSJiIiIiIiIiEihUCJKREREREREREQKhRJRIiIiIiIiIiJSKJSIEhERERERERGRQqFElIiIiIiIiIiIFAolokREREREREREpFAoESUiIiIiIiIiIoVCiSgRERERERERESkUSkSJiIiIiIiIiEihUCJKREREREREREQKhRJRIiIiIiIiIiJSKJSIEhERERERERGRQqFElIiIiIiIiIiIFIr/B86S0cfGpO9rAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 1200x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Data extracted from the table\n",
    "d_values = [128, 256, 512]\n",
    "sm_values = [1.3, 2.86, 13.04]\n",
    "gk_values = [0.17, 0.34, 1.36]\n",
    "factor_values = [7.65, 8.41, 9.59]\n",
    "\n",
    "# Create a subplot with two plots\n",
    "fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(12, 6))\n",
    "\n",
    "# First plot for PCMM and CCMM vs d\n",
    "ax1.plot(d_values, sm_values, marker='o', label='Softmax')\n",
    "ax1.plot(d_values, gk_values, marker='o', label='GK')\n",
    "# ax1.set_title('Softmax vs GK based on d', fontsize=20)  # Set title font size\n",
    "ax1.set_xlabel('d', fontsize=18)  # Set x-axis label font size\n",
    "ax1.set_ylabel('Computation time (s)', fontsize=18)  # Set y-axis label font size\n",
    "ax1.legend(fontsize=20)  # Set legend font size\n",
    "ax1.grid(True)\n",
    "ax1.set_xticks(d_values)  # Set the x-ticks to be only the d_values\n",
    "ax1.tick_params(axis='both', which='major', labelsize=18)  # Set tick label font size\n",
    "\n",
    "# Second plot for factor vs d\n",
    "ax2.plot(d_values, factor_values, marker='o', color='green', label='Factor')\n",
    "# ax2.set_title('Factor based on d', fontsize=20)  # Set title font size\n",
    "ax2.set_xlabel('d', fontsize=18)  # Set x-axis label font size\n",
    "ax2.set_ylabel('Factor', fontsize=18)  # Set y-axis label font size\n",
    "ax2.legend(fontsize=20)  # Set legend font size\n",
    "ax2.grid(True)\n",
    "ax2.set_xticks(d_values)  # Set the x-ticks to be only the d_values\n",
    "ax2.tick_params(axis='both', which='major', labelsize=18)  # Set tick label font size\n",
    "\n",
    "# Show the plot\n",
    "plt.tight_layout()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b80a12d9",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

